The POlarised GLEAM Survey (POGS) II: Results from an All-Sky Rotation Measure Synthesis Survey at Long Wavelengths

The low-frequency linearly-polarised radio source population is largely unexplored. However, a renaissance in low-frequency polarimetry has been enabled by pathfinder and precursor instruments for the Square Kilometre Array. In this second paper from the POlarised GaLactic and Extragalactic All-Sky Murchison Widefield Array (MWA) Survey -- the POlarised GLEAM Survey, or POGS -- we present the results from our all-sky MWA Phase I Faraday Rotation Measure survey. Our survey covers nearly the entire Southern sky in the Declination range $-82^{\circ}$ to $+30^{\circ}$ at a resolution between around three and seven arcminutes (depending on Declination) using data in the frequency range 169$-$231 MHz. We have performed two targeted searches: the first covering 25,489 square degrees of sky, searching for extragalactic polarised sources; the second covering the entire sky South of Declination $+30^{\circ}$, searching for known pulsars. We detect a total of 517 sources with 200 MHz linearly-polarised flux densities between 9.9 mJy and 1.7 Jy, of which 33 are known radio pulsars. All sources in our catalogues have Faraday rotation measures in the range $-328.07$ rad m$^{-2}$ to $+279.62$ rad m$^{-2}$. The Faraday rotation measures are broadly consistent with results from higher-frequency surveys, but with typically more than an order of magnitude improvement in the precision, highlighting the power of low-frequency polarisation surveys to accurately study Galactic and extragalactic magnetic fields. We discuss the properties of our extragalactic and known-pulsar source population, how the sky distribution relates to Galactic features, and identify a handful of new pulsar candidates among our nominally extragalactic source population.

==> anc/POGS-II_ExGal.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  455 / length of dimension 1                          NAXIS2  =                  484 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   55 / number of table fields                         TTYPE1  = 'catalog_id'                                                          TFORM1  = '13A     '                                                            TTYPE2  = 'ra      '                                                            TFORM2  = 'D       '                                                            TTYPE3  = 'dec     '                                                            TFORM3  = 'D       '                                                            TTYPE4  = 'l       '                                                            TFORM4  = 'D       '                                                            TTYPE5  = 'b       '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'pos_err '                                                            TFORM6  = 'D       '                                                            TTYPE7  = 'rm      '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'rm_err  '                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'complex_flag'                                                        TFORM9  = '1A      '                                                            TTYPE10 = 'complex_test'                                                        TFORM10 = '10A     '                                                            TTYPE11 = 'rm_method'                                                           TFORM11 = '23A     '                                                            TTYPE12 = 'ionosphere'                                                          TFORM12 = '9A      '                                                            TTYPE13 = 'Ncomp   '                                                            TFORM13 = 'J       '                                                            TNULL13 =          -2147483648                                                  TTYPE14 = 'stokesI '                                                            TFORM14 = 'D       '                                                            TTYPE15 = 'stokesI_err'                                                         TFORM15 = 'D       '                                                            TTYPE16 = 'spectral_index'                                                      TFORM16 = 'E       '                                                            TTYPE17 = 'spectral_index_err'                                                  TFORM17 = 'E       '                                                            TTYPE18 = 'reffreq_I'                                                           TFORM18 = 'E       '                                                            TTYPE19 = 'polint  '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'polint_err'                                                          TFORM20 = 'E       '                                                            TTYPE21 = 'pol_bias'                                                            TFORM21 = '19A     '                                                            TTYPE22 = 'flux_type'                                                           TFORM22 = '4A      '                                                            TTYPE23 = 'fracpol '                                                            TFORM23 = 'D       '                                                            TTYPE24 = 'fracpol_err'                                                         TFORM24 = 'D       '                                                            TTYPE25 = 'reffreq_pol'                                                         TFORM25 = 'E       '                                                            TTYPE26 = 'beam_maj'                                                            TFORM26 = 'D       '                                                            TTYPE27 = 'beam_min'                                                            TFORM27 = 'D       '                                                            TTYPE28 = 'beam_pa '                                                            TFORM28 = 'D       '                                                            TTYPE29 = 'reffreq_beam'                                                        TFORM29 = 'E       '                                                            TTYPE30 = 'minfreq '                                                            TFORM30 = 'E       '                                                            TTYPE31 = 'maxfreq '                                                            TFORM31 = 'E       '                                                            TTYPE32 = 'channelwidth'                                                        TFORM32 = 'E       '                                                            TTYPE33 = 'Nchan   '                                                            TFORM33 = 'K       '                                                            TNULL33 = -9223372036854775808                                                  TTYPE34 = 'noise_chan'                                                          TFORM34 = 'E       '                                                            TTYPE35 = 'telescope'                                                           TFORM35 = '3A      '                                                            TTYPE36 = 'catalog '                                                            TFORM36 = '19A     '                                                            TTYPE37 = 'dataref '                                                            TFORM37 = '19A     '                                                            TTYPE38 = 'data_id '                                                            TFORM38 = '24A     '                                                            TTYPE39 = 'G4Jy_id '                                                            TFORM39 = '10A     '                                                            TTYPE40 = 'Morphology'                                                          TFORM40 = '1A      '                                                            TTYPE41 = 'RMS_I   '                                                            TFORM41 = 'D       '                                                            TTYPE42 = 'RMS_P   '                                                            TFORM42 = 'D       '                                                            TTYPE43 = 'NVSS-RM_assoc'                                                       TFORM43 = '13A     '                                                            TTYPE44 = 'NVSS-RM '                                                            TFORM44 = 'D       '                                                            TTYPE45 = 'NVSS-RM_err'                                                         TFORM45 = 'D       '                                                            TTYPE46 = 'SPASS-RM_assoc'                                                      TFORM46 = '19A     '                                                            TTYPE47 = 'SPASS-RM'                                                            TFORM47 = 'D       '                                                            TTYPE48 = 'SPASS-RM_err'                                                        TFORM48 = 'D       '                                                            TTYPE49 = 'SPASS-RM_comp'                                                       TFORM49 = 'D       '                                                            TTYPE50 = 'HostFlag'                                                            TFORM50 = '1A      '                                                            TTYPE51 = 'HostID  '                                                            TFORM51 = '20A     '                                                            TTYPE52 = 'HostCat '                                                            TFORM52 = '7A      '                                                            TTYPE53 = 'HostRedshift'                                                        TFORM53 = 'D       '                                                            TTYPE54 = 'rm_gal  '                                                            TFORM54 = 'D       '                                                            TTYPE55 = 'rm_gal_err'                                                          TFORM55 = 'D       '                                                            EXTNAME = '/Users/cjriseley/Desktop/Work/MWA/POGS/HostID/POGS-II_table.fits#1'  TCOMM41 = 'Expression: ""'                                                      TCOMM42 = 'Expression: -1.e6'                                                   TCOMM43 = 'Expression: -1.e6'                                                   TCOMM45 = 'Expression: -1.e6'                                                   TCOMM46 = 'Expression: -1.e6'                                                   TCOMM47 = 'Expression: 1.0'                                                     TCOMM48 = 'Expression: ""'                                                      TCOMM49 = 'Expression: ""'                                                      TCOMM50 = 'Expression: ""'                                                      TCOMM51 = 'Expression: 0.0'                                                     TCOMM52 = 'Expression: ""'                                                      DATE-HDU= '2020-05-13T11:40:37'                                                 STILVERS= '3.4     '                                                            STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter'                          END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             POGSII-EG-001?¾uy(àÉÚÀëÞ?»×²@W"лnÖwÀOlJAc?Pà"&þrAqC–>hsNInspectionRM Synthesis - Pol. IntRMextract?ó;dZ¬?Á‰7KƧð¿yÛ#<¼jM>¼ <²ëæ;1«2012PASA...29..214GPeak?'›Ló8¦ú?i‡ÅVM>¼!?±[W>«6z?¬‡Tów[@f陙™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J000031-025141-S?ˆ"t¼j~ú?gCécÜHj-øø-øøøiJ000031.60-025150.7AllWISEøÀ¤vlmçd@)‰ßrïPOGSII-EG-002?Å®>lLYuÀg®záH@VRë¯#ÀP¶.	þ†ƒ?Gë¯#c²ÁZ^5>âMÓNInspectionRM Synthesis - Pol. IntRMextract?â~ùÛ"Ðå?½ó¶E¡ÊÁ¿tzá=#×
M>¼ <¿úÂ;ŒÍÙ2012PASA...29..214GPeak?¤ÂOâSD6?†­ËÛ.ìuM>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J000038-072143-D?†‡+Iº?gßÖjÛA-øø-øøøiJ000039.82-072129.5AllWISEø@&">iƒ@~L×I''POGSII-EG-003?á±F^‰"SÀ5âэ%íÐ@K®n—OßÀSiF4—·A?<Õùœ8°K@½/=0 ÅNInspectionRM Synthesis - Pol. IntRMextract?ó`A‰7KÇ?¿;dZ¬¿Q©ü<£×
M>¼ =uŵ;Æ
2012PASA...29..214GPeak?©^eV¬r?u¡L	ò²€M>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J000212-215307-S?'n—Oß;?d–Aö000211-215309@@™™™™™šPKSB2359-221@…¸Që…?ß\(õ\?ðiJ000211.98-215310.0AllWISEø@Á:O‡&Ð@jßüTPOGSII-EG-004?íN°Ëæ@
õÐúY@Y2}€^_1ÀLe"S?MÑ¢£Y6Á3X?	ûçNInspectionRM Synthesis - Pol. IntRMextract?äA‰7Kƨ?¼j~ùÛ"Ñ¿LÌÍ=C–M>¼ <À­;=ì_2012PASA...29..214GPeak?£)Ù,ä?€OjÅÆM>¼!?±[W>«6z?¬‡Tów[@f陙™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J000340+040047-C?ŠŸ¾vÈ´9?h\î /¶000340+040102À#ffffff@$™™™™™š-øøøiJ000339.94+040046.4AllWISEøÀçÞ
fðÐ@úíÜçÍPOGSII-EG-005?óIf{_@) 4mÅÖ9@Zgˆe"¯OÀH=ÓíR~R?DøµˆãhñÁhb=m'hNInspectionRM Synthesis - Pol. IntRMextract@º^5?|î?Ó×
=p£×¿S¶F<ƒoM>¼ >üÂ;Äç%2012PASA...29..214GPeak?¡qëðEP?iéù%	¼¥M>¼!?¸iƒQX¸(?µz$‰LD@pk33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J000441+124907G4Jy 7   AD?—Oß;dZ?v@éÕOç-øø-øøøiJ000450.26+124839.6AllWISE?ÂMÒñ©ûçÀ,‡œAÇ@zp§POGSII-EG-006?óág#$È6@)™_í¦a(@Zl*o?RüÀHATɅðo?;†nCªy¼ÁP"u>'ïžNInspectionRM Synthesis - Pol. IntRMextract@A‰7Kƨ?ԛ¥ãS÷Ï¿`A‰<ƒoM>¼ >^¢<D*g2012PASA...29..214GPeak?Ÿ–G6lÚ?o[»•¶ŽM>¼!?¸iƒQX¸(?µz$‰LD@pk33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J000456+124810G4Jy 7   BD?–‡+Iº?w7T*#¿ù000457+124818À'333333@-øøøiJ000450.26+124839.6AllWISE?ÂMÒñ©ûçÀ,‡œAÇ@zp§POGSII-EG-007?ö°©7Ÿ©@3ٓ³¦‹@[¢±pPÀDÝ¥¹bŒ½?4PïܜM©ÁÎ$Ý=²-NInspectionRM Synthesis - Pol. IntRMextract@	éxÔýó¶?×|í'hr°¿jÀƒ<¼jM>¼ =§m˜<™2012PASA...29..214GPeak?™Ø|PžÐ?nµSÔ*‡M>¼!?¸iƒQX¸(?µz$‰LD@pk33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J000541+195006G4Jy 8D?"záG®{?y1Ê}g3ì000540+195055À3æfffff?ø-øøøiJ000540.73+195021.5AllWISE?á
=p£×
À9ì _ñØ@£më•å°POGSII-EG-008?úydobÀ7"[T‹@Iüâe+ÔÀSƚÔ,<Ÿ?DPïܜM©@–áH>B\NInspectionRM Synthesis - Pol. IntRMextract?ð ě¥ãT?»çl‹C•¿vE¢<´9XM>¼ <é–1;'Š2012PASA...29..214GPeak?œ÷sHa†?nÏ·2Áé"M>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J000636-230803-D?'n—Oß;?a…Îázû000634-230752?陙™™™š@,-øøøiJ000636.05-230804.2AllWISEø@!Ÿ]þ¸Ø@
çG"#POGSII-EG-009?ý½Ùb¶®À>íà´á½@!ƒ}é9êÝÀSê}þ2 f?RƒBؤAJõÃ=¸QìNInspectionRM Synthesis - Pol. IntRMextract?×|í'hr°?µ$Ý/¿S÷Ï=8QìM>¼ <œ#¸;AëÈ2012PASA...29..214GPeak?ª—,=bZ¯?j‰20øM>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J000725-305528-S?€bMÒñ©ü?`SŸºE
Ì-øø-øøøiJ000724.58-305528.3AllWISEø@"=)V:Ÿ@	£èWlÎ_POGSII-EG-010@Aæ¯ÌâÀ@$|0Ó£?ê"î9.ÀSäD¦">?TøµˆãhñÁÏÀƒ>Z¬NInspectionRM Synthesis - Pol. IntRMextract?îÈ´9Xb?¾vÈ´9X¿‹D<ě¦M>¼ <"t¼;bâ¹2012PASA...29..214GPeak?"(û'ê¶?q†¨Ã¶övM>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J000936-321640-C?'n—Oß;?ašÇ—æd000935-321636À333333@ÌÌÌÌÌÍPKSB0007-325@'Ü(õ\?ã333333?ðiJ000935.55-321636.8AllWISE?šQÎ_p@ééÐé'ÿ@#¾f¼™POGSII-EG-011@dò'Ð(¢À%­½øôs@Và¸'ú
ÀQÑ°5½Q/?G—Ì9ÿÖA2>²-NInspectionRM Synthesis - Pol. IntRMextract?Ót¼j~ùÛ?¸Që…¸R¿`A‰=}ó¶M>¼ <ºèŸ;Mé2012PASA...29..214GPeak?³6¦=C^Q?š:ONŒM>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J001208-105041-D?"záG®{?bvû	 :2-øø-øøøiJ001208.58-105043.4AllWISE?×\(õ\@íûPm֝@'¼/Ɨ)POGSII-EG-012@îš,fX@#Ra|ÚQ@[o%;:ÀJ0"»ìª¹?JŠÅÁ?ÐÐÁQ\)>hsNInspectionRM Synthesis - Pol. IntRMextract?ýOß;dZ?ÆéxÔýó¶¿8Qì<›¥ãM>¼ ='.®;©Ö(2012PASA...29..214GPeak?–ÐnaÑL?m>:—VpM>¼!?±[W>«6z?¬‡Tów[@f陙™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J001855+094004-S?ŠŸ¾vÈ´9?uËy¶Vh-øø-øøøiJ001855.19+094007.0AllWISE?ùp£×
=qÀì`Eºõ4@¦f©'DéPOGSII-EG-013@""1zÌOÀS*ˆzdØ@sYtæ[êÀD(GÃ
0j?Fœ#·•-#Á+X@¶FNInspectionRM Synthesis - Pol. IntRMextract@$Ý/ ?Ѓn—P¿2ñª<ÔýôM>¼ =?ôw<"M2012PASA...29..214GPeak?—õ[ª^R? ë " M>¼!?¸"ÄGÃ
0?¯.Hè§ç@VÓ33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J001936-764017-D?"záG®{?vH@áqŸ€-øøSPASSJ001930-764025@5Ç®záH@®záG®@iJ001936.65-764018.1AllWISEø@<>° ě¦@/Ëâ÷±|åPOGSII-EG-014@bÞÑ·À4yG®zá@R›ÖàL'ÀTm3	AÈ?7—Ì9ÿÖÀÚùÛ=yÛ#NInspectionRM Synthesis - Pol. IntRMextract@¸Që…¸?ǍOß;dZ¿DZ<"t¼M>¼ =gÉ;'ø2012PASA...29..214GPeak?›¢`Ožt?eçØ:ŸKM>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J002021-202846-D?"záG®{?gædM‡s002022-202811À'@333333-øøøiJ002021.48-202851.0AllWISE?áp£×
=q@
ž\™'6@	âí5" ¼POGSII-EG-015@>×ÆûÒtÀ3,õn¬†@T"¦óõ0ÀSÜÞÑ·?*6âëC-A¡Ë<£×
NInspectionRM Synthesis - Pol. IntRMextract@MÒñ©ûç?Ò-V"¿Gïž<uM>¼ >4òñ;nkƒ2012PASA...29..214GPeak?§¸Kä?kèË7û^M>¼!?°FŸ¸g?ª"8…	À@333333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J002112-191041G4Jy 40T?'n—Oß;?pdf±åÀ¹002113-191043@ÌÌÌÌÌÍ@ÌÌÌÌÌÍ-øøøiJ002107.53-191005.4AllWISE?¸y=Ùb·@«Ý¹"¬@
4Œ´®ÈÖPOGSII-EG-016@¡ç–|®§ÀÃY5ü;O@YëgÊêt~ÀP¼E˼+•?Sd"Áƨ>ŽÙNInspectionRM Synthesis - Pol. IntRMextract?Æ$Ý/Ÿ¾?tzáG®{¿0 Å<ýó¶M>¼ <ÒE³;¸»2012PASA...29..214GPeak?ÂýÉR®œÛ?™ùNùøAM>¼!?±[W>«6z?¬‡Tów[@f陙™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J002138-051118-D?"záG®{?jñˆmø+ 002135-051122À#™™™™™š@2LÌÌÌÌÍ-øøøiJ002137.33-051119.2AllWISE?âDЩ*0? *4†ðIª@€rÑ®³ÝPOGSII-EG-017@IlÊ-¶À ¯d9Õå@YZ¶ØnÁÀQ.œË}A?1±Ù+à‹@òn˜=aG®NInspectionRM Synthesis - Pol. IntRMextract?êV"t¼?»dZ¬1¿gïž<ÔýôM>¼ =`ÈÍ;6"Œ2012PASA...29..214GPeak?±uí¦?ƒCYSÂM>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J002217-082028-D?"záG®{?g½‹ç)oe002216-082048@1€@™™™™™š-øøøiJ002224.94-081845.0AllWISE?âIº^5?}@È°Ñå;@€{þ~ÁPOGSII-EG-018@—9m	¿ü'æšÔ,@Z¤s×ÛõÀOÛ·•-#O?JÞ¨—c^tÁnĜ=ûçmNInspectionRM Synthesis - Pol. IntRMextract?ñ™™™™™š?Á‰7KƧð¿e`B<ÌÌÍM>¼ <Âó;.d,2012PASA...29..214GPeak?–2âèº.?m•×›êäM>¼!?°Œç¯·é?¬C,¥zxl@f"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J002243-014546-D?†‡+Iº?eéᰉ '002246-014544@.ffffff@0æfffff-øøøiJ002244.29-014551.0AllWISE?æ¬1&éÀuùßTŽÎ@ꢠ©XPOGSII-EG-019@_P]¥Àù&A³)@Y­;dZ¬ÀQ`YJôðØ?Cd"AÈr°>	7LNInspectionRM Synthesis - Pol. IntRMextract@Iº^5?}?Ó¥ãS÷ÎÙ¿hr°<e`BM>¼ =NøŒ;ƒôí2012PASA...29..214GPeak?‡ñ¢e¤O?TspÿRM>¼!?°Œç¯·é?¬C,¥zxl@f"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J002319-074445G4Jy 44D?"záG®{?vÌ_¿ƒ8.-øøPKSB0020-080@4@?è?ðiJ002319.02-074449.3AllWISE?àp:û~'@tàM/^@‹NÛʗPOGSII-EG-020@9Z¯xþïÀQ­­ë@s+ˆ¹w…sÀHJ"î9.?B¼£n/A Iº='hsNInspectionRM Synthesis - Pol. IntRMextract?ô?Ê=p£×
=>u=oM>¼ =¾Û;‰LD2012PASA...29..214GPeak?›&+ÌÌÌÍ?v|ÙÝS"AM>¼!?¸"ÄGÃ
0?¯.Hè§ç@VÓ33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J002406-682055-S?Œ¬1&éy?fãqT2U-øø-øøøiJ002406.72-682054.5AllWISE?ìÌÌÌÌÌÍ@;
¨C€ˆQ@#"vpŸ¥LPOGSII-EG-021@¡›êžoÀ}¼©iv@ZA8›R~ÀQh$xG?H?'æFñVAX>Iº^NInspectionRM Synthesis - Pol. IntRMextract?òn—Oß;?¿;dZ¬¿]ó¶<¬1M>¼ =%WÞ<9Ib2012PASA...29..214GPeak?¡ðÞªª«?…~OäÏóM>¼!?°Œç¯·é?¬C,¥zxl@f"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J002634-073746-S?'n—Oß;?sª6ŸÏ=Á002634-073750@333333@™™™™™šNVSSJ002634-073750@&aG®zá?î¸Që…¸?ðiJ002634.62-073745.9AllWISEø@F5~g@zŒ›"UePOGSII-EG-022@'ÎFImÀA$I˜ˆø@uüÚQÀTT7´¢3œ?LÕùœ8°KB
49?éyNInspectionRM Synthesis - Pol. IntRMextract?Üýó¶E¡Ë?²° ě¥ã¿_|î=oM>¼ <"ô";eO{2012PASA...29..214GPeak?¤Ѩø§?"¢ÇekM>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J002830-341705-S?|¬1&éy?cÂT£ÆCF-øø-øøøiJ002828.96-341649.5AllWISEø@L¹ìö8@'él?Ä;POGSII-EG-023@ñQ¬šþ@-÷ŬGH@\·Â;yRÒÀGĈ¤~Ïê?H"t¼j~úÁ¡Oß@²NInspectionRM Synthesis - Pol. IntRMextract?óÎÙ‡+?ŸQë…¿XÔþ<Ý/M>¼ <Ýn;áXu2012PASA...29..214GPeak?–[ŒJ¦AX?y¯˜n¯oM>¼!?¸iƒQX¸(?µz$‰LD@pk33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J002849+145844-D?Ž¸Që…¸?o¾vÈ´9X002852+145934À2ffffff@™™™™™š-øøøiJ002849.33+145844.7AllWISEøÀ1i²G^c@Â'Ã]POGSII-EG-024@Eœàu÷À>6£Y5ü;@vs®Æ¼èSÀU‡?úÁÓ?TÎÄÑ¢AàŸ¾>1'NInspectionRM Synthesis - Pol. IntRMextract?Ƨ-?¬¬1&éy¿V=%M>¼ <Jû;;½õ2012PASA...29..214GPeak?±ë&K;M?™›X_]=üM>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J002918-301205-S?x"t¼j~ú?Xï»^g"-øø-øøøiJ002918.78-301206.0AllWISEø@3
9?@ tꍨPOGSII-EG-025@Î!–R½<À3VåŠ2ôI@VRuMUÀT0èS;w?R/­lµ5AB—??}NInspectionRM Synthesis - Pol. IntRMextract?ãdZ¬1?µ?|í'hs¿"ýô<Ý/M>¼ <³¥;ŠX´2012PASA...29..214GPeak?¢wäs'*?}âl<	M>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J002944-192002-S?|¬1&éy?hØ©yámn-øø-øøøm--ø@_bs'žÔ@
!Ïþ°t§POGSII-EG-026@Y3]$žEÀApîàóË>@t«Mžƒä&ÀTHžnëp&?RYž×ÆûÒÁ%¡Ë@¼1NInspectionRM Synthesis - Pol. IntRMextract?ÈQë…¸R?°å`A‰7L¿aG®=OßM>¼ <¥á;<Q 2012PASA...29..214GPeak?»Hi´5å
?³¢àò\úaM>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J003120-345321-D?x"t¼j~ú?f•Ù¸èê-øø-øøøiJ003120.83-345312.7AllWISEø@ê>¯h8@
¬æ}wûPOGSII-EG-027@ .àóË>WÀKt–Ó›@sL`€sWæÀOd"?DPïܜM©Á©¬>PNInspectionRM Synthesis - Pol. IntRMextract@÷ÎÙ‡+?ǍOß;dZ¿`ƒ<uM>¼ <Æ^‰;™|=2012PASA...29..214GPeak?"êŒW^Í?aoýLJzÕM>¼!?¬VÕϪ͟?ªÁҝÇ%Ä@q"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J003225-545502-S?'n—Oß;?iËWÇ-øø-øøøiJ003226.60-545505.0AllWISEø@žkƒÙ^@¤?¢­>'POGSII-EG-028@ Ÿ&k¤"ÉÀH(\gßã*@ssg«ud0ÀQ!<ÝÖàL?9>Õ'åA9¸=•NInspectionRM Synthesis - Pol. IntRMextract?ô—Oß;d?ÁG®záH¿BMÓ<¬1M>¼ =^¯î;aP2012PASA...29..214GPeak?¥ æ"ÉL•?u1_¸Ôö;M>¼!?¬VÕϪ͟?ªÁҝÇ%Ä@q"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J003310-481917-D?€bMÒñ©ü?mQ´þyî-øøPKSB0030-485@,¸Që…?ã×
=p£×?ðiJ003317.18-481914.9AllWISEø¿û©j&åG@ÒäKn"\POGSII-EG-029@";ë[-M@ÀÌD|0Ó@\wŽuy)ÀPeFÜ]cˆ?N%"ôÆæÚÁ®"u?÷KÇNInspectionRM Synthesis - Pol. IntRMextract?ël‹C•?Ã×
=p£×¿MV=t¼M>¼ <Ÿ…×;zi¾2012PASA...29..214GPeak?—D'Ôüß?xÖ5peM>¼!?°Œç¯·é?¬C,¥zxl@f"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J003624-025833-C?ˆ"t¼j~ú?eµsê³g¡-øø-øøøiJ003622.97-025821.6AllWISE?Ó ù	k¹ŒÀ§P;¶N@àâiPOGSII-EG-030@"¨ËÑ$JbÀK>WS£ì@\H‰ô
(xÀQ;F²køw?N%"ôÆæÚÀÆÙ>2-NInspectionRM Synthesis - Pol. IntRMextract?èÔýó¶E¢?½ó¶E¡ÊÁ¿2ñª<õM>¼ =&«;‹z2012PASA...29..214GPeak?¥îyåGAû?T%n`m'M>¼!?±[W>«6z?¬‡Tów[@f陙™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J003715-061916-D?€bMÒñ©ü?pɪK003715-061919ÀÌÌÌÌÌÍ@333333-øøøiJ003715.89-061919.7AllWISEø¿úþ˜V£zÄ@l9ÿÖ•POGSII-EG-031@#¡7óŒTÀ8i~ºñ6@S+'·þ¯ÀU‡°Ý'ýv?@bMÒñ©üAuKÇ=}ó¶NInspectionRM Synthesis - Pol. IntRMextract?ðùÛ"Ðå`?¸Që…¸R¿}/<"t¼M>¼ <Øä2:ÔV.2012PASA...29..214GPeak?™~JP–?f+M¢2M>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J003906-242506-D?x"t¼j~ú?\hìR¤Ã003906-242509@ffffff@#™™™™™š-øøøiJ003906.57-242517.9AllWISEø@)fWˆ
€@
€²BPOGSII-EG-032@#ÀË)^žÀ@¯ŽK‡½Ï@tIïü]öÀTÏͶíg?Eô^NÜA—Àƒ?×
NInspectionRM Synthesis - Pol. IntRMextract?ò~ùÛ"Ðå?¹™™™™™š¿tzá<‹C–M>¼ <"š™;fŽ?2012PASA...29..214GPeak?Œ­dhø?jÕ"M™–M>¼!?©Çy¦µ?§å!Whœ¢@ffffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J003928-332235-S?x"t¼j~ú?cŽ÷'þ-øø-øøøiJ003928.11-332245.8AllWISEø@òƬ![š@
G²F8ÉPOGSII-EG-033@#×u¸e@59ãø¶@]ÑHUÚ'(ÀDÇðí=…?PjüÎXÁ33>–NInspectionRM Synthesis - Pol. IntRMextract?øIº^5??ËdZ¬1¿©ü<å`BM>¼ =	r<×E2012PASA...29..214GPeak?–Ü¡sýôÃ?yÊSÊv-M>¼!?¸iƒQX¸(?µz$‰LD@pk33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J003942+211405-D?bMÒñ©ü?s|vÕIs003940+211430À9™™™™š@(-øøøiJ003942.39+211405.8AllWISE?®5?|í'hÀ7~L¼ƒ©@›Ô|òPOGSII-EG-034@#Þõì€Ç;À:³‹«`k@Dȓȟ@£ÀUÖêžnëp?Q
8ÅCAÒ(ö>hr°NInspectionRM Synthesis - Pol. IntRMextract?Éûçl‹C–?±ë…¸Qì¿Co=‰7LM>¼ <J[Ù;!q2012PASA...29..214GPeak?¯&ºñ.¨ü?˜$È´ý7|M>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J003948-264150-S?x"t¼j~ú?[6†¤ÊO-øø-øøøiJ003948.69-264149.9AllWISEø@!ëå–È.@&éÿºùPOGSII-EG-035@$Toa'ÀI|,Âã@s1áG®{ÀP"'j¨ëF?8?'æFñVA\Ù=ãSøNInspectionRM Synthesis - Pol. IntRMextract@S÷ÎÙ‡?Ł$Ý/¿oß;<ƒoM>¼ =	Þ;já‹2012PASA...29..214GPeak? ±<ƒn?`»ßU+M>¼!?¬xéö©?)?«ˆ¤~Ïê@Sù™™™™šM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J004038-505814-D?€bMÒñ©ü?gkÁïùø-øø-øøøiJ004038.09-505756.5AllWISE?ãt¼j~ùÛ?Ù˞Ïc€@a¼jeÏPOGSII-EG-036@$®§°³'@9Ó Ù"[l@^ê¡ô²ÀB~è)I¥e?Cý
xÀAšj>‹Æ¨NInspectionRM Synthesis - Pol. IntRMextract@ûçl‹C–?Ü"t¼j¿ŒIº<´9XM>¼ =–<Y{12012PASA...29..214GPeak?öÚg»[?n›ÁY¸òM>¼!?¸iƒQX¸(?µz$‰LD@pk33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J004118+255001G4Jy 75D?—Oß;dZ?î0Ê£'004118+255001ÀK&fffff@ffffff-øøøiJ004118.96+254959.2AllWISE?ÛP°ò{²ÿÀIp ä¶1@ ƒœØ{POGSII-EG-037@%e$Ý/ÀS¯xþï_@r÷ñ•1äÀCmÔèû½?M}¿H˒@Åûç?3t¼NInspectionRM Synthesis - Pol. IntRMextract?òj~ùÛ"Ñ?È1&éxÔþ¿0£×=oM>¼ =NA<s'ª2012PASA...29..214GPeak?¦fAêÞÜ1?Ž:'ÈÈnÙM>¼!?¾)s–Б}?°c^J82@rQ™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J004232-781555-D?bMÒñ©ü?yÞÎWˆ
-øø-øøøiJ004233.34-781557.7AllWISEø@;"Q&cA@2Q,GõPOGSII-EG-038@&&}þ2 fÀGR*o?S@s+#˜ ÖÀQ¶4ëšn?<Õùœ8°KÁ­…>#×
NInspectionRM Synthesis - Pol. IntRMextract@1&éxÕ?ËIº^5¿J~ú<uM>¼ =,åq;ÌÌÍ2012PASA...29..214GPeak?Žòu2=[?c×Ụù$M>¼!?¬VÕϪ͟?ªÁҝÇ%Ä@q"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J004416-461409-D?|¬1&éy?rðŒma,-øøPKSB0041-465?ñë…¸Qì?ò=p£×
=@iJ004416.18-461406.2AllWISEøÀ¦/Y‰ß@"DZ£POGSII-EG-039@(£D=F²@(*¬Ùè>B@^kê¡ô²ÀIcê³g ù?J6âëC-ASOßA¬NInspectionRM Synthesis - Pol. IntRMextract@\(õÃ?Ç
=p£×
¿iûç<‹C–M>¼ =ÞÊ<ß":2012PASA...29..214GPeak?'†º "?ŠËõ='MM>¼!?¾"åÞÊm?²,fWÑx@XÌÌÌÌÌÍM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J004809+120457-D?ˆ"t¼j~ú?r$$¢v·î004809+120446À™™™™™š@ÌÌÌÌÌÍ-øøøiJ004808.92+120515.5AllWISE?ódZ¬1À¥º<§@'
£3vPOGSII-EG-040@(3ïñ•2À¾pÍÈu@^H"'ÆÀPE
Z[–)?G—Ì9ÿÖÁ!ó¶=}ó¶NInspectionRM Synthesis - Pol. IntRMextract?ñl‹C•?ÀbMÒñ©ü¿<¬<¼jM>¼ <ÙßÛ:ò{³2012PASA...29..214GPeak?™/ð¸M?kS@Ýü†M>¼!?°Œç¯·é?¬C,¥zxl@f"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J004821-021309-D?ŠŸ¾vÈ´9?d/aíZáÎ004822-021311À%333333@-øøøiJ004820.68-021310.8AllWISE?áÎÄÑ¢Àé¡3ÁÎl@
`'ŸPOGSII-EG-041@+êRiY_îÀOý:>À/0@râG0@:ÀJ'OÊB®Ñ?HçW'Žž@'n7>JNInspectionRM Synthesis - Pol. IntRMextract?ë÷ÎÙ‡+?º^5?|푿vÈ´<¼jM>¼ =µt;åO{2012PASA...29..214GPeak?¥iT@pyÙ?ƒAaÐÿúEM>¼!?¸"ÄGÃ
0?¯.Hè§ç@VÓ33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J005547-635922-D?'n—Oß;?m>Õ'å!W-øø-øøøiJ005547.60-635925.5AllWISEø@Àm
I"Ÿ@%•I"žˆPOGSII-EG-042@,žŽ`€sXÀG؆nCª@rÂ|™®'OÀQZ&þqŠ‡?8?'æFñVÁªJ=áG®NInspectionRM Synthesis - Pol. IntRMextract@5?|í'h?Ì1&éxÕ¿NÙ<e`BM>¼ =!õ¾;42012PASA...29..214GPeak?ŠÂêoUr6?^MÏfr-)M>¼!?¬VÕϪ͟?ªÁҝÇ%Ä@q"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J005713-474142-D?€bMÒñ©ü?p6†¤Ê-øø-øøøiJ005713.32-474143.2AllWISEø¿ðÞP'ÏS@z0Ûj'POGSII-EG-043@,°·€4mÆÀHr.	þ†ƒ@rÄÎ;Í5¨ÀQ
,¥zxl?2Yž×ÆûÒA¨-=›¥ãNInspectionRM Synthesis - Pol. IntRMextract?ùKƧ?À£×
=p¤¿qhs<ƒoM>¼ =7ØI;X©z2012PASA...29..214GPeak?+š¢äö?i¬xIô›M>¼!?¬VÕϪ͟?ªÁҝÇ%Ä@q"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J005720-485404-D?€bMÒñ©ü?jâÚUK‹ð-øøSPASSJ005721-485404@4Š=p£×
?ë×
=p£×?ðiJ005719.64-485406.6AllWISE?çIº^5¿ÐT¬)¿+@©õß덂POGSII-EG-044@,¼Û7ɚé@R~RvŠ@_€É.4ÀNUÎ_oÒ?Fð¸ºÇA¼j>XbNInspectionRM Synthesis - Pol. IntRMextract?úñ©ûçl‹?ÄZ¬1'¿St¼<›¥ãM>¼ <ÇýÆ;õ82012PASA...29..214GPeak?°žœF‰m?]•=F҃üM>¼!?°Œç¯·é?¬C,¥zxl@f"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J005727+020931-D?ˆ"t¼j~ú?erX0ê-øø-øøøiJ005727.88+020934.5AllWISE?Ò° ě¥ãÀ#_ÑVŸI@8'¶þ.oPOGSII-EG-045@,¾BZîc ÀPX1ί%@rÞ¢h	ԕÀIÞM½øô?@jüÎXA1ß;=m'hNInspectionRM Synthesis - Pol. IntRMextract@å`A‰7L?Ѓn—P¿"ýô<e`BM>¼ =…I;}·2012PASA...29..214GPeak?'{-\#'?\þb|É0›M>¼!?¾)s–Б}?°c^J82@rQ™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J005724-652321G4Jy 102D?"záG®{?s}æOTÒ-øø-øøøiJ005724.43-652320.0AllWISEø@#€Ç:¼"@&bÕ¾ãÕþPOGSII-EG-046@.xDЩ*À-öԀu@`·2"'û@ÀSiß¹8›R?M}¿H˒A¬>\)NInspectionRM Synthesis - Pol. IntRMextract@\(õÃ?È´9XbN¿h´9<ƒoM>¼ <«h:ì12012PASA...29..214GPeak?Qò°1¿½?P  õ´}5M>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J010055-145902-D?'n—Oß;?\uŒ\š5010057-145847À ffffff@&PKSB0058-152@$\(õ?ú\(õ?ðiJ010053.46-145922.0AllWISEø@8Š‹	@ Ø´5&POGSII-EG-047@.¬,äd™@4†ùÛ"Ðå@_"VÕϪÎÀE$_®¼@Ž?D¤Ò²¿ÛMÁÛ7L>oNInspectionRM Synthesis - Pol. IntRMextract?äõ\(ö?Â-V"¿_¾w=0 ÅM>¼ =E*A;Ñc52012PASA...29..214GPeak?²Ð>ßÁw5?"!Q"É M>¼!?¾"åÞÊm?²,fWÑx@XÌÌÌÌÌÍM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J010118+203127-D?ŠŸ¾vÈ´9?rõ۹Ϛ010118+203129À<@™™™™™š-øøøm--øÀ6ë¯Ùvÿ;@À¢G'ÝPOGSII-EG-048@1(ŽÉ[ÿÀCn¯%;@qïï"5ÒJÀSn~|áœ?CUGZ1¤¾Aü9X?ĜNInspectionRM Synthesis - Pol. IntRMextract?÷®záG®?ÀA‰7Kƨ¿MOß<‹C–M>¼ <†5¤;àP2012PASA...29..214GPeak?†«§Ï'L?^à"\M>¼!?ªNz·VC?©(àÉÙÓF@v(M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J010835-385144-D?€bMÒñ©ü?`­Í-DÜ©010835-385141@Hٙ™™™š@/-øøøiJ010835.96-385144.1AllWISEø@&JBÐ_(…@	©Ë%,à3POGSII-EG-049@1Hh3Æ*?è×Ûô‡ý@`Š6¤û©ÀNä9-Œ*?DPïܜM©AY33=¡ÊÁNInspectionRM Synthesis - Pol. IntRMextract?æ¸Që…¸?º^5?|푿XQì<í'hM>¼ <ÓI¿:çÝÊ2012PASA...29..214GPeak?¢™kÛ
Ñ!?wàgp¼ïWM>¼!?°Œç¯·é?¬C,¥zxl@f"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J010906+004607-D?'n—Oß;?c_ôös010906+004610@6™™™™š@-øøøiJ010907.05+004608.5AllWISE?à‹C•%@Že8hý@½õÐúYPOGSII-EG-050@2~¥øL­X@*Î÷øË@`jF^‰"SÀHÕQ֌?K†nCªy¼Á	`B>\)NInspectionRM Synthesis - Pol. IntRMextract?áXbMÒò?Áë…¸Qì¿ =På`M>¼ =	÷;Ê%S2012PASA...29..214GPeak?¯™´¶Ê'¬?"û¾VâäM>¼!?¸iƒQX¸(?µz$‰LD@pk33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J011354+132446-S?ŠŸ¾vÈ´9?o˜=y011354+132452Àffffff@-øøøiJ011354.51+132452.4AllWISE?åë…¸QìÀ!1"·ºí@ÃÕýÍö˜POGSII-EG-051@2¶ù3]$žÀ@+27Š°É@p@½…œŒ"ÀT®O"}Š?A]öU\RçA vÉ=¡ÊÁNInspectionRM Synthesis - Pol. IntRMextract?ø-V"?À¿hõÃ<ƒoM>¼ =¨;'Z2012PASA...29..214GPeak?˜n'ÝoýJ?céºØ|"_M>¼!?ªNz·VC?©(àÉÙÓF@v(M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J011449-322015-D?x"t¼j~ú?d  ô×­Ñ011450-322042@"ffffff@NVSSJ011448-321951@£×
=p¤?è@iJ011449.57-322018.2AllWISEø@(€Ø´5@`M˜9GIPOGSII-EG-052@2ÑLD|0ÓÀ5£V–åŠ3@eÁ~ºñÀT'ÍJ¡?T&þqŠ†×A•Æ¨>PNInspectionRM Synthesis - Pol. IntRMextract?öå`A‰7L?ÀA‰7Kƨ¿K…<"t¼M>¼ <ç¥+;¢ì)2012PASA...29..214GPeak?"<Îr"´?oâdËSM>¼!?°FŸ¸g?ª"8…	À@333333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J011516-213834-D?|¬1&éy?lX%[[Õ011516-213841¿ã333333@--øøøiJ011516.51-185908.0AllWISEø@6çÚ+@«e#pG'POGSII-EG-053@2Ó5ÒIäPÀ2ý{Ç÷zö@cÄÄڐïÀT	,Ïkã?R­­ê‰vÁ¸7L>\)NInspectionRM Synthesis - Pol. IntRMextract?ļj~ùÛ#?´záG®{¿%¡Ë=ě¦M>¼ <—5;;tèu2012PASA...29..214GPeak?½+ïÍnž?¯"œU"³¸M>¼!?°FŸ¸g?ª"8…	À@333333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J011515-185900-S?|¬1&éy?cDZ¢ãÆ-øø-øøøiJ011515.48-213831.6AllWISEø@$ëŒ¸à†¾@ÈXy=ÙPOGSII-EG-054@3¯öÓ0"ÀB=ïÇ£˜ @q/ÝDUÀSÏÔk&¿‡?=}¿H˒@«\)=¶E¢NInspectionRM Synthesis - Pol. IntRMextract?ï×
=p£×?¸bMÒñª¿LÌÍ<›¥ãM>¼ =M¢¶:·ÃP2012PASA...29..214GPeak?©ÕgèØà?t\ŝCM>¼!?ªNz·VC?©(àÉÙÓF@v(M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J011627-362934-S?x"t¼j~ú?`SŸºE
Ì-øø-øøøiJ011626.56-362936.3AllWISEø@èÐâ2@
¤ú;÷POGSII-EG-055@3¦1ø .À2Ñv5çBš@d(¦Þüz:ÀSæÓ0"'?Cý
xÀAó¶=®{NInspectionRM Synthesis - Pol. IntRMextract@m'hr°!?Տ\(õÿIûç<e`BM>¼ =R‹;.§H2012PASA...29..214GPeak?zÔõû㉹?Gn'.:¨ˆM>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J011834-184910G4Jy 140S?'n—Oß;?dÒõ۹Ϛ011834-184914@C³33333@	™™™™™š-øøøiJ011834.24-184917.2AllWISE?ÑÇy¦µ@(i`¶ùü±@	íšR&=POGSII-EG-056@4ǹËhIÀJœçW'Ž@rEîËûµÀO 'Ìö¾8?Eô^NÜÀ¸zá=ÀƒNInspectionRM Synthesis - Pol. IntRMextract?äj~ùÛ"Ñ?´9XbMÓ¿dÝ/<ě¦M>¼ <›wÀ;;õ2012PASA...29..214GPeak?žuÁ´s?wÍßS-6ÔM>¼!?¬xéö©?)?«ˆ¤~Ïê@Sù™™™™šM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J012304-531317-S?€bMÒñ©ü?_ÝëÙŽv-øø-øøøiJ012304.93-531321.8AllWISEø@!~Å°xÙ0@ö³þŸ­°POGSII-EG-057@4Ñ¢Æi}ÀO'—$tS@r‰N°ÌÀK6[–(ËÑ?D¤Ò²¿ÛMA2¬>RñªNInspectionRM Synthesis - Pol. IntRMextract?ìƒn—P?º¬1&é¿e`B<¼jM>¼ =Á;¯Ä~2012PASA...29..214GPeak?¢=`Ów=?}Ȋ1ûÓïM>¼!?¬xéö©?)?«ˆ¤~Ïê@Sù™™™™šM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J012310-621858-D?'n—Oß;?mîþOü—–-øø-øøøiJ012310.61-621858.3AllWISEø@ˆ€QÉ÷/@#Ú[·¶»POGSII-EG-058@5ÒÆ"§@#πÜ3@a™Ä°ž™ÀM½§íåK?Gë¯#c²AŽ¡Ë=Ÿ¾wNInspectionRM Synthesis - Pol. IntRMextract?ó
=p£×
?Àě¥ãSø¿AÊÁ<´9XM>¼ <¶íg;/Ü2012PASA...29..214GPeak?"7ÔùŒ?gÊ:ô9s¤M>¼!?°Œç¯·é?¬C,¥zxl@f"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J012715+020843-D?"záG®{?e3më•å°012715+020815@ÌÌÌÌÌÍ@ffffff-øøøiJ012715.05+020844.6AllWISE?ËC•$Ý@#A/	ØÆÖ@ëaþ!ÙoPOGSII-EG-059@6øµ‰ÀRË輜$@r¼ð&ÉÀDÜ {5+?T&þqŠ†×Á7\)>C–NInspectionRM Synthesis - Pol. IntRMextract?ô"t¼j~ú?Æ"t¼j¿?|î<Ý/M>¼ <Þ€;±³l2012PASA...29..214GPeak?••œÃá½é?tÆñ6%þM>¼!?¸"ÄGÃ
0?¯.Hè§ç@VÓ33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J012810-751250-D?ˆ"t¼j~ú?pcZBkµ[-øø-øøøiJ012811.49-751253.3AllWISEø@=n~dž;ï@Q|ÚQPOGSII-EG-060@6~$5inYÀ#Oôör@c˜_ö"ÀQ"gôÛߏ?Cd"ÁN1=NInspectionRM Synthesis - Pol. IntRMextract?áÛ"Ðå`B?¼í'hr°!¿)º^=#×
M>¼ <¯û;Äß2012PASA...29..214GPeak?£¶	›o?è>l¶/¤M>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J012959-093928-D?'n—Oß;?`RÚ›013000-093902Àffffff@*-øøøiJ012959.90-093929.2AllWISE?ÖéxÔýó¶Àó-@«@}©>ê!POGSII-EG-061@70Ü3rT@úVWûi˜@a«£Â‡èÀKÒHý ?Pà"&þrAJÐå=¡ÊÁNInspectionRM Synthesis - Pol. IntRMextract?ó$Ý/ ?Áhr° Ĝ¿8"u<¼jM>¼ <܅<;MB>2012PASA...29..214GPeak?—.òî!(C?nB¤^Ö4M>¼!?°Œç¯·é?¬C,¥zxl@f"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J013243+054412-S?"záG®{?iÅ£ãŸw)013243+054414@ÌÌÌÌÌÍ@ffffff-øøøiJ013243.98+054414.9AllWISE?áŒ*EMçê@þØÓkL@7÷øʂPOGSII-EG-062@75ˆ;£D=?ôN…3±t@aýxéö©?ÀMóÏÔ¿	–?DøµˆãhñA'‰7>ÑhsNInspectionRM Synthesis - Pol. IntRMextract?òr° ě¦?À£×
=p¤¿d›¦<´9XM>¼ <µ®£;º42012PASA...29..214GPeak?"²Y›Ý]?fË`¦¯•M>¼!?°Œç¯·é?¬C,¥zxl@f"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J013246+011604-D?"záG®{?dåÕ²NœF-øø-øøøiJ013247.16+011545.7AllWISE?À©*0U2@'Œ©›o@‰êpKÂPOGSII-EG-063@7YîËûµÀ$Ý`éNã"@cq·VC´ÀQ¦@áqŸ€?RƒBؤA´ó¶?‡KÇNInspectionRM Synthesis - Pol. IntRMextract?ð1&éxÕ?¿¾vÈ´9X¿E¢<ě¦M>¼ <ešú;_¬£2012PASA...29..214GPeak?Œ¤´çy?oLšã"DM>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J013325-102616-S?'n—Oß;?`'•p?-<013325-102617@Ks33333@ ™™™™™š-øøøiJ013325.87-102618.6AllWISE?¼ø
Ã7!Õ¿õåJ<d4]@ñ;Ÿ_POGSII-EG-064@7öA³(¶Ø@&cˆe"¯@auöý!ÿÀI
›ÏÔ¿
?Fð¸ºÇÁ`Ðå>PNInspectionRM Synthesis - Pol. IntRMextract?ã;dZ¬?¾5?|í'h¿|î=¾wM>¼ =G †;ã'â2012PASA...29..214GPeak?´µ8ÕԎ?"Ȳ<ùM>¼!?°Œç¯·é?¬C,¥zxl@f"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J013549+111832-D?"záG®{?woó­â%û013548+111833À?™™™™š@ffffff-øøøiJ013549.98+111838.6AllWISE?àÎp:û~'ÀOzÔ²t\@8ǟfb5POGSII-EG-065@8ºs-õÀJÆ·þ®û@r	Œ?>ÀO' ù	kº?BYž×ÆûÒA"~ú>\)NInspectionRM Synthesis - Pol. IntRMextract?÷xÔýó¶F?¾ùÛ"Ðå`¿nÙ<ƒoM>¼ <Ïc€;j9Å2012PASA...29..214GPeak?'«ÐËÒ å?gOdÕrVM>¼!?¬VÕϪ͟?ªÁҝÇ%Ä@q"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J013611-533338-D?x"t¼j~ú?dÐÜüŸÜ-øø-øøøiJ013612.05-533345.4AllWISEø@'¯,¶Ap
@jŠ?‰'ËPOGSII-EG-066@8ŒûüeAÀTXÍ ¯£@b¼Œ?>ÀP$ºÇË)?RYž×ÆûÒÁ+ë…>ÖNInspectionRM Synthesis - Pol. IntRMextract?òr° ě¦?¿|í'hr°¿f$Ý<¬1M>¼ <¼­›;qÃ&2012PASA...29..214GPeak?"tƒ—Þ@c?o}Ôg åM>¼!?°Œç¯·é?¬C,¥zxl@f"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J013626-040435-D?'n—Oß;?iÁr%·I®013624-040448Àffffff@/-øøøiJ013626.58-040438.9AllWISE?Òñ©ûçl‹À
zÓÍ$á@Ý«âqyÀPOGSII-EG-067@8©Š†×6ÀEAû?¦Þü@q27Š±ÀQöàóË>W?A]öU\RçAdáH=q©üNInspectionRM Synthesis - Pol. IntRMextract?Øõ\(ö?²n—Oß;¿1hs=t¼M>¼ <¶þ.:®1×2012PASA...29..214GPeak?­Sf Ò
?†À²¦H
×M>¼!?ªNz·VC?©(àÉÙÓF@v(M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J013839-423139-C?|¬1&éy?]}¿H˒-øø-øøøiJ013839.22-423138.9AllWISE?•µsê³g¡@µŠüGä›@ڑ^POGSII-EG-068@8Á'©"á@10-8Go*@a\v‰ÊÀFEMçê`?HçW'ŽžA/®>ÌÌÍNInspectionRM Synthesis - Pol. IntRMextract?òzáG®{?ÂMÒñ©ûç¿-V<ě¦M>¼ =§Ò<ø2012PASA...29..214GPeak? 2MÁð|?€4}Ç>yªM>¼!?¸iƒQX¸(?µz$‰LD@pk33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J013902+171159-S?ˆ"t¼j~ú?rş±áŽü013902+171204À333333@
ffffff-øøøiJ013902.32+171200.0AllWISEøÀ'Æ<1ßv@*úr!…ŒPOGSII-EG-069@8ú8ÅCÀ("sš¿@dWsÿ¬*ÀQÓø"»ì«?RƒBؤÁ"ûç@°!NInspectionRM Synthesis - Pol. IntRMextract?ǍOß;dZ?´9XbMÓ¿gïž=®{M>¼ <jB);'ÏS2012PASA...29..214GPeak?³ä""BÈY?¤`ER
XM>¼!?°FŸ¸g?ª"8…	À@333333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J013953-121659-S?'n—Oß;?`6CˆëÌm-øø-øøøiJ013953.29-121702.0AllWISEø@cš8ûÊ@AÔsŠ;XPOGSII-EG-070@8ü•¿ðExÀPöÂzc@r€Á?ÐÐhÀHP¤*í"?X {5*"Aۑh=¶E¢NInspectionRM Synthesis - Pol. IntRMextract?ä"t¼j?¸Ôýó¶E¢¿;dZ<ýó¶M>¼ <·Á7;g¼<2012PASA...29..214GPeak?¢I¦Iü½%?€$ë$‰ƒPM>¼!?¸"ÄGÃ
0?¯.Hè§ç@VÓ33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J014013-675110-D?"záG®{?fÝ&·#î-øø-øøøiJ014005.41-675055.5AllWISEø@«ÐZöƛ@%,
JÞPOGSII-EG-071@:÷Lnm›å@6¤#·•-#@asŽ´cI{ÀC2µ^ñýß?Fð¸ºÇ°!@ˆIºNInspectionRM Synthesis - Pol. IntRMextract?ñ™™™™™š?Èr° ě¦¿Y‡=C–M>¼ =(7ø<N'É2012PASA...29..214GPeak?£¢?Š÷å«XouM>¼!?¾"åÞÊm?²,fWÑx@XÌÌÌÌÌÍM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J014751+223850-D?ŠŸ¾vÈ´9?w–¿Ê…Ê°014750+223852À?LÌÌÌÌÍ@ffffff-øøøiJ014752.87+223857.0AllWISE?Ծߤ?æÀ>·Y§Tm@û®FÏÈ*POGSII-EG-072@;dvò¥¤jÀ.!Boç@deәo¨ÀPƒm	Ö¶?JÞ¨—c^tÁ–
=>Ê=qNInspectionRM Synthesis - Pol. IntRMextract?Æ"t¼j?pbMÒñ©ü¾ÍÒò<¬1M>¼ <¢üð;n(g2012PASA...29..214GPeak?½œÖÄwÝ?•ÏD'ky M>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J014934-073318-S?'n—Oß;?eµsê³g¡014934-073317¿ó333333@&™™™™™š-øøøiJ014934.03-073317.2AllWISE?æffffffÀ_»"–$š@~+ŒuĨPOGSII-EG-073@;ƒV–åŠ3À0¥ïÝëÙ@fH$Ý/ ÀR6üPHð?Eô^NÜA'õÃ="t¼NInspectionRM Synthesis - Pol. IntRMextract?÷KƧ?Áë…¸Qì¿YX<›¥ãM>¼ <®ÿ\:óË>2012PASA...29..214GPeak?Ž2œ!Â?_.Œ»¼M>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J015005-164036-T?€bMÒñ©ü?]É>¢Òþ?-øø-øøøiJ015006.20-164033.0AllWISE?Ä°ž˜ÜÛ8@&"pɖ·g@›Tâ°càPOGSII-EG-074@>
(wîNÀR#¹8›R@r~Fs×ÜÀEÎᛐêž?JŠÅÁ?ÐÐÁ:1>"NInspectionRM Synthesis - Pol. IntRMextract?úÌÌÌÌÌÍ?˅¸Q녿Z<ÔýôM>¼ <æê…;¸"@2012PASA...29..214GPeak?';ˆÒ&5?p^ìùaM>¼!?¸"ÄGÃ
0?¯.Hè§ç@VÓ33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J020028-723412-D?†‡+Iº?l´k¬÷Dp-øø-øøøiJ020029.57-723408.8AllWISEø@&{­Ò^Ý@$sõ4v)POGSII-EG-075@>"!-w2À#<k΅3±@e>·¿ŽaÀPrq´xB1?Fœ#·•-#Á"ƒ>Ü(öNInspectionRM Synthesis - Pol. IntRMextract?òA‰7Kƨ?¾vÈ´9X¿{"Ñ<¬1M>¼ <"¯;I!G2012PASA...29..214GPeak?Šˆ£Va?iÏ?ªƒyM>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J020221-093757-D?"záG®{?báïsÀÁý020221-093752À(333333@™™™™™šNVSSJ020221-093752À3^¸Që…?ã333333?ðiJ020224.07-093900.1AllWISE?è•þÚf"À´¨~8ë@+g<O;§POGSII-EG-076@>­‰‹.œËÀQL†hÍ@r]&
EbáÀGSiDg8?JŠÅÁ?ÐÐA#?}>1&éNInspectionRM Synthesis - Pol. IntRMextract?ðùÛ"Ðå`?¾¸Që…¸¿=/<´9XM>¼ <Ìðt;ª\_2012PASA...29..214GPeak?˜%Æ¥H?vÙÁ¥LQM>¼!?¸"ÄGÃ
0?¯.Hè§ç@VÓ33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J020241-691233-D?"záG®{?hòbˆ‹T-øø-øøøiJ020240.49-691237.6AllWISEø@qA [À@%üëx‰POGSII-EG-077@>À¸ºÇÀ.ñ"úÖËS@f°£/D'*ÀQlãæÄŗ?Fœ#·•-#AĜ=uNInspectionRM Synthesis - Pol. IntRMextract?ݏ\(õÃ?¶È´9Xb¿6‡+=¥ãM>¼ <ôŸ:Ú"2012PASA...29..214GPeak?°p‰ãÆ1?Š7›8.uM>¼!?°FŸ¸g?ª"8…	À@333333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J020300-152802-D?€bMÒñ©ü?_KâCV—-øø-øøøiJ020300.37-152756.6AllWISE?ÒvÈ´9X@%³D¸Ã+@o	ØÆÖPOGSII-EG-078@?Dû¨'kÀ8CF4—·A@içyèQÀRKÏ,ù]O?TøµˆãhñAkãT>ÒòNInspectionRM Synthesis - Pol. IntRMextract?ԛ¥ãS÷Ï?²-V"¿q&é=0 ÅM>¼ <]ëÙ;.I2012PASA...29..214GPeak?¥‰'yÖ¨Œ?‰k©AÌð6M>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J020501-241552-D?x"t¼j~ú?\ÑÇÞP'Ï-øø-øøøiJ020500.94-241554.9AllWISEø@&´	å\Ë@]ëRÉÑpPOGSII-EG-079@?O"5ÒIäÀ2)ˆ†@g'^_0çÿÀQ­2a|Ú?4PïܜM©A³dZ=—PNInspectionRM Synthesis - Pol. IntRMextract@vÈ´9X?ÖùÛ"Ðå`¿g+<e`BM>¼ =Abk;$Áì2012PASA...29..214GPeak?'æd   ?J£@û'qM>¼!?°FŸ¸g?ª"8…	À@333333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J020517-180106G4Jy 222D?"záG®{?f'ùD$?020513-180027@(333333?üÌÌÌÌÌÍ-øøøiJ020517.13-180108.2AllWISE?áü¹#¢œx@(¼V|E@jp6ÉÁPOGSII-EG-080@?qGNΚÀSÏ:h±šA@rªM5¨XyÀB¡Ç͉‹/?JŠÅÁ?ÐÐÂÀƒ@ãTNInspectionRM Synthesis - Pol. IntRMextract?Éûçl‹C–?tzáG®{¿6È´<ÔýôM>¼ =2®<Ä"2012PASA...29..214GPeak?ˁ' (ZÌ?¾9'EX&M>¼!?¾)s–Б}?°c^J82@rQ™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J020549-791335-S?Œ¬1&éy?x앿ðEx-øø-øøøm--ø@=µ!°:@1^¡ô±îPOGSII-EG-081@?‹ùdoÀ)ÒؤTÞ@f00#̎ÀPݺˆ&ª?'—Ì9ÿÖ@ف<¼jNInspectionRM Synthesis - Pol. IntRMextract?õº^5?|î?ÀA‰7Kƨ¿EãT<›¥ãM>¼ =¡—;äq2012PASA...29..214GPeak?­¨†‰ý¼?vúö}è¾M>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J020610-125506-D?'n—Oß;?aOH<¯³·020611-125444@)ffffff?üÌÌÌÌÌÍPKSB0203-131@G®záH?×
=p£×
?ðiJ020610.42-125524.4AllWISE?Ø Ä›¥ãT@#i˜JA@
—Þ
fðÐPOGSII-EG-082@@
ª:э&À8|¹ËhH¿@j»Då_ÀR ¶0©8?EL˜_ö"AN‹D=H´9NInspectionRM Synthesis - Pol. IntRMextract?ן¾vÈ´?²-V"¿e¡Ë=¾wM>¼ <×2:Öo
2012PASA...29..214GPeak?² àíê¹Ì?Ž¾—1‹M>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J020818-242913-D?x"t¼j~ú?[yÙ	ññJ020819-242917@ffffff@+-øøøu--ø@*–añŒŸ¶@X^€¾×APOGSII-EG-083@@Œ3Æ)ñÀ;1?)
»E@k9Ne¾ ºÀRöè)I¥?P¶0©7 Ay¸>9XNInspectionRM Synthesis - Pol. IntRMextract?Ë¥ãS÷ÎÙ?±hr° Ĝ¿&éy=}ó¶M>¼ <iJ²:ù±12012PASA...29..214GPeak?°à7ÖЗ´?—'þÇ{zM>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J021223-271157-D?x"t¼j~ú?X֐šíV°021222-271140@8ÌÌÌÌÌÍ@'ÌÌÌÌÌÍ-øøøiJ021224.47-271204.5AllWISEø@(^ËFºÏ@HŒ£çÑ5POGSII-EG-084@@˄ÊÕ{ÈÀ,A:'£S@få?>pÎÀP­/Ÿ¾w?BYž×ÆûÒ@ö‡+=ƧðNInspectionRM Synthesis - Pol. IntRMextract?åãS÷ÎÙ?¸"t¼j~ú¿ŽùÛ<å`BM>¼ <ìAÝ:çy 2012PASA...29..214GPeak?¥–|myC^?zr
æŒHM>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J021422-140740-C?€bMÒñ©ü?]Wÿ›V2;021422-140759@(ÌÌÌÌÌÍ@ffffff-øøøiJ021427.62-140553.1AllWISEø@)[IÊFá@ÕÉæhEPOGSII-EG-085@A.76ÍògÀ6³Üð0$@i›ÚQÎÀQ'B"ßÎ?E {5*"8Aaƨ=%NInspectionRM Synthesis - Pol. IntRMextract?ܛ¥ãS÷Ï?´9XbMÓ¿?;d=\)M>¼ <´é:æÑ[2012PASA...29..214GPeak?©Kš•?ƒž9؍äM>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J021726-224207-S?x"t¼j~ú?[.Y¯ž¾021726-224210@@@@$ÌÌÌÌÌÍ-øøøiJ021725.62-224224.2AllWISEø@1-\Wì@³áC|WPOGSII-EG-086@AǀˆP›úÀIŠû"@q$tSÀNA\ú¬Ùè?EL˜_ö"A¶o?ž¸RNInspectionRM Synthesis - Pol. IntRMextract?èõ\(ö?¸Që…¸R¿í'<ě¦M>¼ <Ÿ‡ð;Œé2012PASA...29..214GPeak?™Ü‰Ø?y«àî26M>¼!?¬VÕϪ͟?ªÁҝÇ%Ä@q"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J022215-510625-C?|¬1&éy?c¤ørmæ-øøPKSB0220-513@4¸Që…¸?×
=p£×
@iJ022215.44-510629.4AllWISE?¨bMÒñª@
7'ML¹í@<¼HñPOGSII-EG-087@AæCV–åŠ@1"9XbN@cfƒCÀD܇Tó?I;:h±šAAN¬>hsNInspectionRM Synthesis - Pol. IntRMextract@-V?ËC•$Ý¿aG®<‹C–M>¼ =E³ž<,ÍS2012PASA...29..214GPeak?"ÕhÐUxf?r^)‰M>¼!?¾"åÞÊm?²,fWÑx@XÌÌÌÌÌÍM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J022311+173048-D?ŠŸ¾vÈ´9?u {5*"8022311+173051@™™™™™š@,-øøøiJ022311.58+173052.1AllWISEøÀ3ú·ºìÐx@#eËÿGs\POGSII-EG-088@A÷"vò¥¤À(óàÞ҉@fê¼ýKð™ÀOñõÐúY?I;:h±šAA¶F>%NInspectionRM Synthesis - Pol. IntRMextract?Ƈ+Iº?x"t¼j~ú¿:áH=OßM>¼ <ˆ"y;!Ÿ2012PASA...29..214GPeak?¸+ðdº.Œ?W8ãÛ:
M>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J022344-122821-D?'n—Oß;?]÷aËÌòŒ022345-122834@7ÌÌÌÌÌÍ@-™™™™™š-øøøu--ø@/hŽ¼ÆÅL@"@lÚPOGSII-EG-089@B‹½ÏòÀT֌i/o@r¢Q¬šþÀAÛÝëÙ?Iãøµ‰BB=÷ÎÙNInspectionRM Synthesis - Pol. IntRMextract?ð"t¼j~ú?ÈbMÒñª¿$"=t¼M>¼ ="È<*£­2012PASA...29..214GPeak?±Rð˜7Yò?@QšÅïM>¼!?¾)s–Б}?°c^J82@rQ™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J022747-803015-D?ŠŸ¾vÈ´9?})4¬¯÷-øø-øøøiJ022734.92-802954.0AllWISEø@=8žý†¨ü@3¢øzЀ¶POGSII-EG-090@BšˆÎp:ûÀ<8°J¶@eëè)I¥eÀMoÐ(¡ß¹?I>Õ'åÀ»²>²-NInspectionRM Synthesis - Pol. IntRMextract?ç×
=p£×?¸bMÒñª¿²<ÌÌÍM>¼ =&+®;ATÊ2012PASA...29..214GPeak?«á‡·ÖÃÞ?€=³µY7BM>¼!?±[W>«6z?¬‡Tów[@f陙™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J022847-061753-S?€bMÒñ©ü?pùL‡˜V-øø-øøøiJ022847.11-061749.0AllWISEø@'$"t¼j@3!_ÌrPOGSII-EG-091@Bñ$Jb#âÀ4«î¢	ª¤@iR]9—ÀP'¡vݬï?C©*0U2aAIÛ#>'ïžNInspectionRM Synthesis - Pol. IntRMextract?üáG®zá?ŸQë…¿;"Ñ<"t¼M>¼ <ÿºË;9©Ú2012PASA...29..214GPeak?'µ¶éN·?b?ì3­àM>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J023132-203948G4Jy 270 AC?€bMÒñ©ü?f*ä°a -øø-øøøiJ023136.99-204021.6AllWISE?¶ÿÁßeV@%"ã¼ÓZ†@G,­'POGSII-EG-092@Bû"#ρÀ0–‡ÒǸ'@h7D')ˆÀP¬šþ¨?D¤Ò²¿ÛMA|j=®{NInspectionRM Synthesis - Pol. IntRMextract?òùÛ"Ðå`?¼(õ\)¿vE¢<›¥ãM>¼ <¦Çë; .2012PASA...29..214GPeak?'"ýÉc¹4?e]Ÿt'¼•M>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J023151-163535-D?€bMÒñ©ü?`%|'K023152-163529@!ÌÌÌÌÌÍ@-øøøiJ023151.90-163554.4AllWISEø@(Ü·,Q—¢@jSuÈÙùPOGSII-EG-093@Cû"‰µÀFgBí»YÞ@pLϕÔèûÀO—@N¤¨Á?@¶0©7 A¼j=™™šNInspectionRM Synthesis - Pol. IntRMextract?ÖéxÔýó¶?±©ûçl‹D¿6È´=¥ãM>¼ <×WÖ:øçÞ2012PASA...29..214GPeak?²Ì"òÅ\ö?ŽóçܼkM>¼!?©Çy¦µ?§å!Whœ¢@ffffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J023225-444850-D?x"t¼j~ú?a4êJŒ-øø-øøøiJ023225.45-444848.2AllWISEø¿×(Ãm¨@q
™¶õËPOGSII-EG-094@CP>ê šªÀ;K^J82@kj
Ð=š•ÀPÇý´Ì%?@jüÎX@Qì=TýôNInspectionRM Synthesis - Pol. IntRMextract?á$Ý/?±ë…¸Qì¿v<ÌÌÍM>¼ =Y!:Ï[2012PASA...29..214GPeak?­T|04j?€#ÂeƒLM>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J023430-271819-D?x"t¼j~ú?ZâÚUK‹ð-øø-øøøiJ023429.13-271830.9AllWISEø@ ú	Ì1œZ@p¼8*ùPOGSII-EG-095@Cfè)I¥eÀ=™bŒ½E@l(K3ÚùÀPÅiì,äe?6H@áqŸ€AP<ÔýôNInspectionRM Synthesis - Pol. IntRMextract?ævÈ´9X?¶E¡ÊÀƒ¿<j<ÌÌÍM>¼ =9ìö:¹w…2012PASA...29..214GPeak?°Ÿ½¡0?€ìEڂ3HM>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J023512-293622-C?x"t¼j~ú?ZŽ:!d023512-293632@#ÌÌÌÌÌÍ@-øøøiJ023513.45-293617.2AllWISE?®5?|í'h@ê¦ÒgA@
[ÚÂXÖPOGSII-EG-096@C…}¿HÌÀ-…‹'¢@gꓞ­Õ'ÀOWeâXO?4øµˆãhñAǺ^=‹C–NInspectionRM Synthesis - Pol. IntRMextract@¸Që…¸?Æffffff¿St¼<ƒoM>¼ <ü·:úœ2012PASA...29..214GPeak?Œ…ìp¼ø?VéàÒqM>¼!?°FŸ¸g?ª"8…	À@333333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J023607-144524-D?'n—Oß;?aú D®†023609-144547@@333333@333333-øøøiJ023607.56-144534.0AllWISE?À£×
=p¤@4ë'<…ÂL@fåÍNÒÌPOGSII-EG-097@CšMÒñ©üÀNÌ3rSÎ@q³%;ŽKˆÀI¦ñýÞ½?P¶0©7 A"o>/ NInspectionRM Synthesis - Pol. IntRMextract?ç333333?¹XbMÒò¿^5<Ý/M>¼ <í'h;©'E2012PASA...29..214GPeak?¤zá=ËÔ?'g'½'y5M>¼!?¬xéö©?)?«ˆ¤~Ïê@Sù™™™™šM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J023652-613615-D?|¬1&éy?l`ˆÖÓ¶Ì-øøPKSB0235-618@,Që…¸R?ö=p£×
=?ðiJ023653.27-613615.3AllWISE?ݏ\(õÃ@,#ŽK‡½Ï@X¸'úPOGSII-EG-098@C .3ïñ•À<'}ÔA5@kÕS&ÂÀPª±pOô4?7—Ì9ÿÖAïž=¥ãTNInspectionRM Synthesis - Pol. IntRMextract?ò=p£×
=?ºŸ¾vÈ´9¿NV<"t¼M>¼ <ëÇ:ÃL2012PASA...29..214GPeak?™ÆpÄ}Á ?e¥"IMÅÛM>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J023700-283448-D?x"t¼j~ú?XÅÉ£L Ã023659-283422@333333@333333-øøøu--ø@HÐEþ@ålÖÂïÔPOGSII-EG-099@DÞi­BÄÀŒÙè>B[@fs­lµ5ÀLyr›(?E {5*"8A5=¼jNInspectionRM Synthesis - Pol. IntRMextract?æ-V"?¸Që…¸R¿_|î<Ý/M>¼ =*(þ;cGc2012PASA...29..214GPeak?®±Rc^'?ƒ´~‡ä
éM>¼!?±[W>«6z?¬‡Tów[@f陙™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J024039-063826-D?'n—Oß;?mKja©Ê024039-063829@3æfffff@-øøøiJ024038.37-063824.7AllWISE?°'RT`ªe@'+V­Í-@9•övêPOGSII-EG-100@DdW}•WÀ?.4êK@l¢ÜygËÀPV($x?@jüÎX@·Sø>JNInspectionRM Synthesis - Pol. IntRMextract?è1&éxÕ?µ?|í'hs¿d›¦<´9XM>¼ =
­2;!‹Ö2012PASA...29..214GPeak?§"ѐߞ?xÎëOM>¼!?ªNz·VC?©(àÉÙÓF@v(M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J024309-311131-S?x"t¼j~ú?iÒ9Wÿœ024309-311131@!ffffff@&ÌÌÌÌÌÍ-øøøiJ024309.19-311135.2AllWISEø@ŽŽÑ¿{@ÆÚhµÌPOGSII-EG-101@D¤•l
oTÀBÎOv_Ù@nyÞ½çÀO÷Ù©T!À??uMUi@²-=ñ©üNInspectionRM Synthesis - Pol. IntRMextract?Ùº^5?|î?±©ûçl‹D¿PbN=C–M>¼ <«`k:–š2012PASA...29..214GPeak?ª¤õã©d?ƒ4ö$ ÓM>¼!?ªNz·VC?©(àÉÙÓF@v(M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J024510-373713-S?x"t¼j~ú?[2‹m†ì024510-373713Àffffff@"ÌÌÌÌÌÍ-øøøiJ024509.48-373711.0AllWISEø@µ_5½@@=õÉ°POGSII-EG-102@DÀ»nÖwpÀGlq´xB1@p\øþï^ÈÀN!ÀD(N?1±Ù+à‹Aq=På`NInspectionRM Synthesis - Pol. IntRMextract@Àƒn—?ȓt¼j~ú¿/²<uM>¼ =s¤r;MÈu2012PASA...29..214GPeak?—{8ùᚌ?a÷¾C<gM>¼!?ªNz·VC?©(àÉÙÓF@v(M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J024559-465114-D?|¬1&éy?m.Y¯ž¾-øøPKSB0244-470@4èõ\)?ã333333@iJ024600.10-465117.1AllWISE?ö(õ\)?Ï«ud0+A@éúÚýPOGSII-EG-103@DêÙjj&À@½/n'"š@mJ¶ígwÀPÁ½¥?BYž×ÆûÒ@¬£×=÷ÎÙNInspectionRM Synthesis - Pol. IntRMextract?ä¼j~ùÛ#?³333333¿Rñª<¼jM>¼ <Ë#;PÌ62012PASA...29..214GPeak?£—ºžÐ—´?{Ú°iM>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J024722-332900-S?x"t¼j~ú?e Ž-øø-øøøiJ024722.59-332902.7AllWISEø@!Þ+IYæ%@G¡<%J<POGSII-EG-104@DïëJwÀ1ö…3±t@i'»/ìWÀNá\Rç-¡?4PïܜM©A_¾w=²-NInspectionRM Synthesis - Pol. IntRMextract?÷‰7KƧð?ÀA‰7Kƨ¿Oß;<‹C–M>¼ =É.;F¿2012PASA...29..214GPeak?–³ˆpÅ?f³nÔñºM>¼!?°FŸ¸g?ª"8…	À@333333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J024728-175829-D?|¬1&éy?eD4ã6›ž-øø-øøøiJ024728.13-175831.8AllWISEø@"9ý6÷ãÒ@¡ä´JPOGSII-EG-105@E*EMçêÀ	×4.Ûµž@f.j½ãû½ÀJ ÃLŠÆ?PbMÒñ©ü@ÞÈ´=}ó¶NInspectionRM Synthesis - Pol. IntRMextract?ÜzáG®{?·
=p£×
¿tzá=#×
M>¼ ='Š;4|t2012PASA...29..214GPeak?´Nà\?'›N²å6ÞM>¼!?±[W>«6z?¬‡Tów[@f陙™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J024814-031320-S?'n—Oß;?j†¹ÃÍ-øø-øøøiJ024814.22-031320.0AllWISE?ê-V"@(>1ø .@\Ô#Ù#POGSII-EG-106@EcXâeÀT½'=[«@rQx-8GÀA³¹Œ~($?L.3ïñ•@ēu>49XNInspectionRM Synthesis - Pol. IntRMextract?æéxÔýó¶?\(õ¿MOß=#×
M>¼ =§O/<CB2012PASA...29..214GPeak?½5'×™'? @'}þªM>¼!?¸"ÄGÃ
0?¯.Hè§ç@VÓ33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J025106-801924-D?Œ¬1&éy?'Û¤Öä}Ä-øø-øøøiJ025114.39-801922.6AllWISEø@<ÎÀøƒ3ý@4›'Ôà˜POGSII-EG-107@E­$žDúÀ(†`Ô@gâ {5*"ÀLÖQÁ"³§?4øµˆãhñA/t¼=e`BNInspectionRM Synthesis - Pol. IntRMextract?ë333333?»dZ¬1¿[¥ã<ÌÌÍM>¼ <ñí:äû˜2012PASA...29..214GPeak?¡Éçiiij?sË1Oø®M>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J025323-120047-T?€bMÒñ©ü?]›yÙ	ò025325-120124@4æfffff@(-øøøiJ025323.68-120028.0AllWISEø@(¡ðÃL@â¨dªPOGSII-EG-108@EÀ¼£@4>¸ù±1f@cƆ/Y‰ßÀAÀ>-b?C©*0U2aA½È´>-VNInspectionRM Synthesis - Pol. IntRMextract@Oß;d?ÞÙ‡+¿V‡+<¬1M>¼ =iK<>˜W2012PASA...29..214GPeak?‰Áÿ/¶¦?gÂ>  [M>¼!?¾"åÞÊm?²,fWÑx@XÌÌÌÌÌÍM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J025359+201453G4Jy 306D?ˆ"t¼j~ú?z!ê5"_Ä025359+201456À9™™™™š?ìÌÌÌÌÌÍ-øøøiJ025359.07+201455.4AllWISEøÀ8]&ú?̟@ìõôäCPOGSII-EG-109@Eûd­ÿ',ÀRažYòº@r<`L'ÀDeç–|®§?L.3ïñ•@ÀQì@xƒNInspectionRM Synthesis - Pol. IntRMextract?íp£×
=q?ÂMÒñ©ûç¿5<ýó¶M>¼ =Äß<¡©2012PASA...29..214GPeak?£«qÆôޜ?"1	a†GM>¼!?¸"ÄGÃ
0?¯.Hè§ç@VÓ33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J025553-733211-D?ˆ"t¼j~ú?r†µ'FäÁ-øø-øøøiJ025551.35-733201.5AllWISEø@'iV:Ÿ8?@0HÀœ<â	POGSII-EG-110@Eüú¬Ùè>À4vpâÁ*Ø@iÏê‰v5çÀNkŒûüeA?&H@áqŸ€A&‡+<ÔýôNInspectionRM Synthesis - Pol. IntRMextract@Ý/Ÿ¾w?×KƧ¿PbN<e`BM>¼ =Ä?`;B"Ž2012PASA...29..214GPeak?'Ïä ûJ?Vûm_/
ÄM>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J025552-202743G4Jy 311D?€bMÒñ©ü?ióÇ™kw025554-202756@333333@ÌÌÌÌÌÍ-øøøu--ø@'TCN3j@BÖ#£ÂPOGSII-EG-111@Fsj@ºˆÀBµÇ͉‹@mîÎ[BEöÀN´±šA_F?2Yž×ÆûÒAY7L=®{NInspectionRM Synthesis - Pol. IntRMextract?ñ'hr° Å?º¬1&é¿U<"t¼M>¼ =	¯â;3ö<2012PASA...29..214GPeak?ŸYyg
…Ó?oSo9ÜtM>¼!?©Çy¦µ?§å!Whœ¢@ffffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J025932-361219-T?x"t¼j~ú?cÿ¼ä!}025933-361223@"™™™™™š@ffffff-øøøiJ025930.81-361418.2AllWISE?ò=p£×
=@(Aâ3mì@¦ùü°À'POGSII-EG-112@F‹C,¥zÀIêõ˜ñ@p¶\ð0$ÀKºßP]¦?G—Ì9ÿÖÁª Å>¸NInspectionRM Synthesis - Pol. IntRMextract?ýdZ¬1?Ä9XbMÓ¿E¸<‹C–M>¼ <»u!;Š´ú2012PASA...29..214GPeak?‰'é	?dÑH~ÎDSM>¼!?¬VÕϪ͟?ªÁҝÇ%Ä@q"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J030024-515048-D?€bMÒñ©ü?f3H+è¼-øø-øøøiJ030025.53-515048.9AllWISE?®¸Që…¸@(c{ÐZ÷@!·ëò,çPOGSII-EG-113@FÚi­BÃÊÀ2h,Âã@iz‰v5çCÀMKa'?3©*0U2aARA‰=²-NInspectionRM Synthesis - Pol. IntRMextract?ù²-V?Á$Ý/ ¿K<‹C–M>¼ =]È;Âã2012PASA...29..214GPeak?"«X¢u]Ý?aŠ‡/
;M>¼!?°FŸ¸g?ª"8…	À@333333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J030251-182427-D?|¬1&éy?afYÑ,­Þ030251-182431?ôÌÌÌÌÌÍ@PKSB0300-186@'.záG®?ç\(õ\?ðiJ030251.92-182423.1AllWISE?¶È´9Xb@žDsÍW6@)Q?´‰POGSII-EG-114@Fëd­ÿ',À!‹øvžÂÎ@g•÷¹à`þÀJëÊB®Ñ9?M}¿H˒A=×
=ùÛ#NInspectionRM Synthesis - Pol. IntRMextract?àÌÌÌÌÌÍ?¸bMÒñª¿e¸=t¼M>¼ <G;?Â"2012PASA...29..214GPeak? Éiùçžz?€"íc'ÿqM>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J030323-084719-C?€bMÒñ©ü?aú D®†030320-084612À333333@1€-øøøm--ø@/*¹¥©@]©É'…©POGSII-EG-115@FîfffffÀQUC,¥z@qøhr° ÅÀEќŒ" Ú?Fœ#·•-#AM©ü@ñªNInspectionRM Synthesis - Pol. IntRMextract?ø~ùÛ"Ðå?Á‰7KƧð¿0£×<"t¼M>¼ =2;ðÇ~2012PASA...29..214GPeak?—ˆ°`û|=?uc,R"½†M>¼!?¾)s–Б}?°c^J82@rQ™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J030325-692102-S?"záG®{?p±þë-
$-øøSPASSJ030319-692038@#\(õ?úáG®zá@iJ030325.44-692058.4AllWISEø@$¢×/ý@'ú'ĹPOGSII-EG-116@G'·þ¯À-8üPHð@h·NÛËÀLNú'è},?6H@áqŸ€AÙ=m'hNInspectionRM Synthesis - Pol. IntRMextract?å¡ÊÀƒo?·Oß;dZ¿Týô<Ý/M>¼ <ï½':ÇÀô2012PASA...29..214GPeak?¦*Jý‰Ø?yÖ¯m"RM>¼!?°FŸ¸g?ª"8…	À@333333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J030432-143635-D?|¬1&éy?ZüȼœÔ030432-143639@0@333333-øøøiJ030432.84-143630.8AllWISEø@"@¶ùü°À@&둳ò
POGSII-EG-117@G5&••þÚÀC£ªÍžƒä@n£ÈŸ@¢‡ÀMÐÊÕ{Ç÷?A
8ÅC@š§ð=° ÅNInspectionRM Synthesis - Pol. IntRMextract?ãS÷ÎÙ‡?±©ûçl‹D¿'J<¼jM>¼ <á¤:–Ó2012PASA...29..214GPeak?§K =z?v¨ò/΃M>¼!?ªNz·VC?©(àÉÙÓF@v(M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J030542-391718-D?x"t¼j~ú?\†HƒýP#-øø-øøøiJ030542.40-391721.3AllWISEø@¿
Çhà@_+ìíԄPOGSII-EG-118@G]õÐúY@0…°Ý'ýv@d{×ðí=†ÀA®I<‰ô
?J6âëC-Àö°!?ù™šNInspectionRM Synthesis - Pol. IntRMextract?ÌIº^5?}?|¬1&éy¿7P=e`BM>¼ =º¶<Àù2012PASA...29..214GPeak?Æ)uÓgS?¤aOáíŠM>¼!?¸iƒQX¸(?µz$‰LD@pk33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J030656+163144-S?Œ¬1&éy?rÑ(| 030655+163150À&ffffff@#333333-øøøm--øÀ+Òd^Nið@%N«6z'POGSII-EG-119@GsüPHÀJ×l‹C•@pÐ{½{ 2ÀJď>Õ?CUGZ1¤¾AÝ(ö>@ƒNInspectionRM Synthesis - Pol. IntRMextract@7KƧïž?ÅãS÷ÎÙ¿KC–<uM>¼ <ÚI;¤Ã2012PASA...29..214GPeak?‡ñ–vFa]?ceˆþÂeM>¼!?¬VÕϪ͟?ªÁҝÇ%Ä@q"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J030732-534119-D?|¬1&éy?k#ˆ-øø-øøøiJ030731.76-534128.0AllWISEø@¤pdìé£@%å^SôPOGSII-EG-120@G½×4.Û¶À>R:э%î@lhɯáÚ{ÀMËˆ¤~Ð?<.3ïñ•A#xÕ=%NInspectionRM Synthesis - Pol. IntRMextract@
$Ý/Ÿ¾?ÎzáG®¿MOß<e`BM>¼ =8hý;(Kä2012PASA...29..214GPeak?Œ6êÜGq?T·œâ7¦áM>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J031001-301930G4Jy 330D?|¬1&éy?døµˆãhñ-øøPKSB0307-305@#B\(õÃ?ə™™™™š@iJ031001.45-301939.7AllWISE?±hr° Ĝ@+cÅyò4e@)Ôàm"POGSII-EG-121@GÎ	VÀÖõÀ!¶ÀÖõD»@gÎ,'¦77ÀJ8¢‡~äâ?:6âëC-B<yÛ@\IºNInspectionRM Synthesis - Pol. IntRMextract?ø—Oß;d?Á$Ý/ ¿T¼j<‹C–M>¼ <¬{‰;Ü"«2012PASA...29..214GPeak?Œò׆¿?rŒºfsu4M>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J031029-085039-D?€bMÒñ©ü?dp'Iü031026-085128@EÌÌÌÌÌÍ@ NVSSJ031029-085040@FÇ®záH?õë…¸Qì?ðiJ031028.97-085052.8AllWISEø@B¤¢‹°£@¿ø"»ì«POGSII-EG-122@Gûä%®æ2À?~">iƒ@l³9–ú'èÀMššÔ,<Ÿ?'—Ì9ÿÖAyP<ě¦NInspectionRM Synthesis - Pol. IntRMextract@¸Që…¸?ϾvÈ´9X¿;çm<e`BM>¼ =äq´;:¶J2012PASA...29..214GPeak? {u‡'§¶?d
n¬2joM>¼!?©Çy¦µ?§å!Whœ¢@ffffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J031152-312959G4Jy 333D?€bMÒñ©ü?k#ÝTÚLè-øøPKSB0309-316@¸Që…?ÿ®záG®@iJ031154.01-313010.6AllWISEø@0¾Å\–@¢G²POGSII-EG-123@H¤~Ïé¸?øÓ¸ä¸{Ý@fPÇOµIùÀFÂÍ_™Ä?H"t¼j~úÁê‹D=•NInspectionRM Synthesis - Pol. IntRMextract?Þ¸Që…¸?¼í'hr°!¿t¼=<jM>¼ <ó²;	~™2012PASA...29..214GPeak?¯¦o-UUV?~ÍPí
M>¼!?±[W>«6z?¬‡Tów[@f陙™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J031243+013316-S?"záG®{?f»˜Çâ'A031243+013317À'™™™™™š@ffffff-øøøiJ031243.61+013317.5AllWISE?å?|í'hs@õ««êÕ@岑¸#ÈPOGSII-EG-124@HQG®záÀ)³ún@g§?åÉÀIY¦a(9?Cd"À¶V=ÔýôNInspectionRM Synthesis - Pol. IntRMextract?ðn—Oß;?»dZ¬1¿på`<¬1M>¼ =Tžˆ;‡~å2012PASA...29..214GPeak?©àñdôHÊ?{&èÝ6}M>¼!?±[W>«6z?¬‡Tów[@f陙™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J031432-071503-S?€bMÒñ©ü?vP¤]Aúw-øø-øøøiJ031431.99-071514.9AllWISE?ج1&éy@FõÍ¢µ¢@ 'KâCPOGSII-EG-125@H\ŗNe¿@28¾µ²ÔÔ@dj"ò¬À@m>Eþ?4øµˆãhñÁ'"Ñ=q©üNInspectionRM Synthesis - Pol. IntRMextract?õÒñ©ûçm?Å`A‰7KÇ¿H´9<ě¦M>¼ =ύq;'B³2012PASA...29..214GPeak?³DY†a˜?ƒÈŽ_…€M>¼!?¸iƒQX¸(?µz$‰LD@pk33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J031454+181352-D?Œ¬1&éy?v÷]š
_031455+181348À%ffffff?üÌÌÌÌÌÍ-øøøiJ031453.38+181357.5AllWISEøÀ'²Ð_(""@'nÚ©.POGSII-EG-126@Hmü27‹À
HjÒܱF@gNΚ,ÀHý´Ì%?9>Õ'åBÝÇ®=áG®NInspectionRM Synthesis - Pol. IntRMextract@•$Ý/?ە$Ý/¿St¼<e`BM>¼ =–¼;Xf^2012PASA...29..214GPeak?w†'·ÆÕ?F¾‹´àØM>¼!?°Œç¯·é?¬C,¥zxl@f"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J031522-031643G4Jy 337D?ˆ"t¼j~ú?qw ÈÍcÌ031522-031646@RLÌÌÌÌÍ@PKSB0312-034@^ìÌÌÌÌÍ?å¸Që…@iJ031522.80-031646.6AllWISE?ñ&éxÔýô@Gñm ‹]@Yoe©PPOGSII-EG-127@Hô
(wîÀ
Ò%1ðÃ@gò{²þÅÀHAÝ!ê?Gë¯#c²B«s3=÷ÎÙNInspectionRM Synthesis - Pol. IntRMextract?øffffff?Âñ©ûçl‹¿O\)<›¥ãM>¼ <ø9Î;;+»2012PASA...29..214GPeak?"X¬)÷›H?fME\4PM>¼!?±[W>«6z?¬‡Tów[@f陙™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J031624-032141-D?†‡+Iº?kmCÐ9h×031624-032149@Y¹™™™™š@-øøøiJ031624.36-032145.8AllWISEø@Fm}'%W@'ÆûÒsÖPOGSII-EG-128@H¯º4CÔkÀ-GÕfÏAò@i¸ºÇËÀJê쿱[W?@¶0©7 AZ1=¡ÊÁNInspectionRM Synthesis - Pol. IntRMextract?×KƧ?´ýó¶E¡Ë¿Týô=8QìM>¼ <¤þ½:ÒÇ2012PASA...29..214GPeak?¬T‡Ö'bv?‹…Q" gM>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J031727-143832-D?"záG®{?Yï•N±=û031729-143821@;™™™™™š@*ffffff-øøøiJ031727.19-143839.9AllWISEø@•Hf¡É@çu¸ePOGSII-EG-129@Hß¹ËhI@*ÝDU@e%nÀY!ÀB—á2µ_?JŠÅÁ?ÐÐA-²>s¶FNInspectionRM Synthesis - Pol. IntRMextract@ ě¥ãT?ÉÛ"Ðå`B¿L1<‹C–M>¼ =9€õ<$¹ˆ2012PASA...29..214GPeak?"ebõfvØ?rm°?^èúM>¼!?¸iƒQX¸(?µz$‰LD@pk33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J031857+131728-S?ˆ"t¼j~ú?y&A³(¶Ø031857+131735@"ffffff@ÌÌÌÌÌÍ-øøøiJ031857.39+131734.1AllWISEø@;žäz@ }$žDúPOGSII-EG-130@HãH+è¼ÀQýÊÀƒo@rEoÀDjÈs«É?NygÊêt~Á
?ˆ1'NInspectionRM Synthesis - Pol. IntRMextract?ò›¥ãS÷Ï?ÁG®záH¿&é<¼jM>¼ =6i;õ3ô2012PASA...29..214GPeak?žÈÿ暆?}û;÷ú¿þM>¼!?¸"ÄGÃ
0?¯.Hè§ç@VÓ33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J031909-715852-D?"záG®{?r›Ø8:Ú-øø-øøøu--ø@%$:Bñí@.znü7£POGSII-EG-131@IW}•WÀ?is–Б}@l±C¬ÄðÀL±þ†ƒ<`?Cd"A²bN>åãTNInspectionRM Synthesis - Pol. IntRMextract@í'hr°!?È1&éxÔþ¿h´9<e`BM>¼ <ÈWó;‡	t2012PASA...29..214GPeak?ƒ%_
÷c?\&Ôò2M>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J032022-312458-S?|¬1&éy?gª¬"¢¹032023-312504@4™™™™™š@™™™™™šPKSB0318-315@5æfffff@@iJ032023.04-312503.9AllWISEø@6™—ådsG@à"œ»POGSII-EG-132@IL	,Ïkã@1Îüz9'@dˑ}keªÀ@{9&?5 {5*"8Á5‡=%NInspectionRM Synthesis - Pol. IntRMextract@&éxÔýô?Ô1&éxÕ¿3÷Ï<‹C–M>¼ =ï—h;¬Bê2012PASA...29..214GPeak?ŸÈÓÛÝ~Ï?h~´Ú'M>¼!?¸iƒQX¸(?µz$‰LD@pk33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J032221+174750G4Jy 349D?bMÒñ©ü?}#'Õùµ032223+174837À)™™™™™š?þffffff-øøøiJ032220.86+174742.9AllWISE?ºÚ¹õY³ÐÀ*–Ÿ¸g@{ÓÃa@POGSII-EG-133@Ie䣃'gÀGÎgµñ¾õ@piùrGÀK!ÀD(N?=}¿H˒@ë×
=ÌÌÍNInspectionRM Synthesis - Pol. IntRMextract?ð‡+Iº?¸Ôýó¶E¢¿lIº<›¥ãM>¼ =I|;>¤ì2012PASA...29..214GPeak?¨a—+úM?u¥cGaÂM>¼!?©Çy¦µ?§å!Whœ¢@ffffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J032307-473658-D?|¬1&éy?hÚÂXՄ+-øø-øøøiJ032308.13-473711.8AllWISEø@؊‹Ý@#£¼¡POGSII-EG-134@I<³åu:ÀRÁŒûüe@r2Np:ûÀC3LÂPr?OÈó#x«
AI'h?ÚáHNInspectionRM Synthesis - Pol. IntRMextract?ÿ¸Që…?ÌIº^5?}¿MOß<¼jM>¼ = Ÿè<UèÕ2012PASA...29..214GPeak?"¥UÂ#‰‹?}
J'Š"M>¼!?¸"ÄGÃ
0?¯.Hè§ç@VÓ33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J032424-750136-D?ˆ"t¼j~ú?w;…èít-øøSPASSJ032421-750131@-¸Që…?è@iJ032423.54-750142.6AllWISEø@.ÿào@2¹z$‰LPOGSII-EG-135@I—¤ô^À<w¯d@gX+©ÑöÀG2I<‰ô
?&H@áqŸ€A–ÌÍ<¼jNInspectionRM Synthesis - Pol. IntRMextract@8Që…¸?Û333333¿e¡Ë<e`BM>¼ >‹©;®d,2012PASA...29..214GPeak?§̒I$"?jâ¼s†M>¼!?°FŸ¸g?ª"8…	À@333333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J032442-032451G4Jy 356D?†‡+Iº?zöƛZcú032441-032419@3™™™™š@-øøøiJ032442.49-032457.6AllWISEø@7GÂCÜΣ@Ù°$öYŽPOGSII-EG-136@I镪÷ïÀ)þ\'ÑN@hÜô!-wÀI_%oü^?*6âëC-B·=Ÿ¾wNInspectionRM Synthesis - Pol. IntRMextract@+Iº^?˅¸Q녿@Ĝ<uM>¼ =×(;ë[2012PASA...29..214GPeak?‰²•g?¥{?Sv³t¹éhM>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J032719-123034-D?'n—Oß;?cÀµgUz032718-123035@VlÌÌÌÌÍ@™™™™™š-øøøiJ032721.17-123042.7AllWISE?Ó333333@<£öÂiœ|@ µzVÞ3'POGSII-EG-137@I÷âÖ#¤ÀL¼@ŽÉ@pßÐúX÷ÀHã°³''d?Eô^NÜBƨ=Ý/NInspectionRM Synthesis - Pol. IntRMextract?㟾vÈ´?¶È´9Xb¿y‡<í'hM>¼ <"ß‹;.I2012PASA...29..214GPeak?Ÿ+ÍÆM0?z¿,l‹ÅM>¼!?¬xéö©?)?«ˆ¤~Ïê@Sù™™™™šM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J032741-560903-D?|¬1&éy?`@¿ã°>!-øø-øøøu--ø@(Ç\Jƒ²@)ʈH8}öPOGSII-EG-138@JðØDÐÀ6®Seâ@j°ä£ƒ'gÀKhۋ¬?;†nCªy¼AÀ¾w=—PNInspectionRM Synthesis - Pol. IntRMextract?æÐå`A‰7?»¥ãS÷ÎÙ¾%<õM>¼ <©ïR:¼Y¸2012PASA...29..214GPeak?ÊÏ/ùæ?sÙTsv÷M>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J032800-220205-S?x"t¼j~ú?Xmµ@å¤032759-220205@<™™™™š@333333PKSB0325-222@;u\(ö@333333?ðiJ032759.91-220206.2AllWISE@\(õÃ@7"¾@B@eœ[cÔPOGSII-EG-139@K.ã>ÿPÀBÿ>pÍÈ@n ¶ígwÀJÙ¼U†DR?Cd"A$Ðå>záNInspectionRM Synthesis - Pol. IntRMextract?Ù$Ý/ ?µÂ\(õÿKC–=,1M>¼ <¼œÔ:´ž2012PASA...29..214GPeak?®&)¾†ßë?‹1'¢Ç"ËM>¼!?©Çy¦µ?§å!Whœ¢@ffffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J033725-375959-S?€bMÒñ©ü?Z†¹ÃÍ033725-375958@ ÌÌÌÌÌÍ@333333-øøøiJ033724.98-375958.4AllWISEø@Ì¢U)þ@쮧GØPOGSII-EG-140@KHÁTɅð¿ß¤i×4.Ü@gKžÂÎFJÀD÷ùdo?B¼£n/A¿(ö=ÎÙNInspectionRM Synthesis - Pol. IntRMextract@™™™™™š?ÉXbMÒò¿G®<ƒoM>¼ <×)³;»2012PASA...29..214GPeak?…ô"à§/?U;Ix xžM>¼!?°Œç¯·é?¬C,¥zxl@f"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J033812-002953-D?'n—Oß;?gÃք³ž033812-002958@#@,ffffff-øøøiJ033812.93-002958.4AllWISE?×àÞ҈Î@9à%ž:X@û‡½ÏPOGSII-EG-141@KvA_EàµÀ5}At>–>@j¾I{t¥ÀI¶ØÞ¨—?I;:h±šAB¦>ì1NInspectionRM Synthesis - Pol. IntRMextract@ě¥ãSø?ŸQë…¿,ÌÍ<ƒoM>¼ <ÁªÅ;Ï‰2012PASA...29..214GPeak?‡Žæ˜m?d-ê<|0ØM>¼!?°FŸ¸g?ª"8…	À@333333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J033939-212925-S?|¬1&éy?j#=ò©Ö-øø-øøøiJ033939.25-212926.8AllWISE?Ú~ùÛ"Ðå@B31)Ë«@ VìÔªPOGSII-EG-142@KÍ¶ígÀ2•Q.Ƽè@j5uͶíÀI*¡!B?L.3ïñ•Âv¦é>'\NInspectionRM Synthesis - Pol. IntRMextract?àƒn—P?¿;dZ¬¿ë…=D›¦M>¼ <ŒÍÙ;kF52012PASA...29..214GPeak?¡³ØOa?……‡ìÏþM>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J034026-183545-C?'n—Oß;?c{[>-øø-øøøiJ034011.84-183448.1AllWISE?xJAc@;‰ý2Æ&@y…'POGSII-EG-143@KŸÂ¹M"À0Müã@iÅKœ¶"ŒÀH¤±F^‰"?L.3ïñ•BfÙ>²°!NInspectionRM Synthesis - Pol. IntRMextract?Èõ\(ö?´ýó¶E¡Ë¿ƒ=§ïžM>¼ <IîÌ;'.®2012PASA...29..214GPeak?°.6ùo—?žU©¯
™M>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J034057-160516-S?x"t¼j~ú?\›A9†3‹034058-160524@@ÌÌÌÌÌÍ@0-øøøm--ø@/yhr° Å@_}sÉ%xPOGSII-EG-144@K£l7`¿]ÀS5R~Rw@r>Ëeè'ÀB5gwžZ?MÑ¢£Y6Á+xÕ>G®NInspectionRM Synthesis - Pol. IntRMextract?ó"Ðå`A‰?Äýó¶E¡Ë¿c•<Ý/M>¼ =.fE<åÖ2012PASA...29..214GPeak?¢:5~·:?'+º¢'M>¼!?¾)s–Б}?°c^J82@rQ™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J034100-765049-D?ˆ"t¼j~ú?v÷]š
_-øø-øøøiJ034100.04-765050.6AllWISEø@4¾Å~#ò@6ŽÇ%ÃßPOGSII-EG-145@K©ûçl‹DÀ*'Æ#@iA$xGÀGùO‹XŽ7?<.3ïñ•Â)">PNInspectionRM Synthesis - Pol. IntRMextract?âÐå`A‰7?·Oß;dZ¿u<ýó¶M>¼ <¨ç:é'ÿ2012PASA...29..214GPeak?¡óýî•Å?y¬*µæ M>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J034118-130320-D?"záG®{?]ŠT'8T034117-130303À8€@-™™™™™š-øøøiJ034124.53-130611.1AllWISEøÀ•
®>lL@ˆýŸÓo~POGSII-EG-146@KЧæšÔÀNÒ²¿ÛM@qÌö¾7ßÀGQ¬šþ?C©*0U2aA¾MÓ>JNInspectionRM Synthesis - Pol. IntRMextract?ٙ™™™™š?¹Û"Ðå`B¾ùÛ#=LÌÍM>¼ <ÖJ;‰¨‹2012PASA...29..214GPeak?°¸¥È?"£Þ*ú½M>¼!?¬xéö©?)?«ˆ¤~Ïê@Sù™™™™šM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J034228-600251-D?€bMÒñ©ü?g(¦w É-øø-øøøiJ034227.71-600251.1AllWISEø@-"pë$¦¨@'*«ï³xPOGSII-EG-147@Kß7ɚé%ÀD*€ñ,'¦@n–"šVWûÀJ2ŠqÞi­?8çW'ŽžA(Ý/=D›¦NInspectionRM Synthesis - Pol. IntRMextract?æÐå`A‰7?¶"t¼j¿u?}<ě¦M>¼ <÷L:¹w…2012PASA...29..214GPeak?¥¨»C$C€?vlÂÍ-¹M>¼!?©Çy¦µ?§å!Whœ¢@ffffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J034255-402008-D?|¬1&éy?Z¬S°<«-øø-øøøu--ø@Ä<hf@ ʯ¼ÎPOGSII-EG-148@KüôÆæÙ¾@«P°ò{³@g	ßÎ1PÛÀCw¸ä¸{Ý?@bMÒñ©üBì‹=¬1NInspectionRM Synthesis - Pol. IntRMextract@›¥ãS÷Ï?ÇÎÙ‡+¿b\<"t¼M>¼ =…ì;"æ2012PASA...29..214GPeak?o«F‰ ?[WÒmëM>¼!?°Œç¯·é?¬C,¥zxl@f"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J034355+023533-D?"záG®{?fãqT2U034352+023458@A&fffff@ 333333-øøøiJ034356.37+023547.5AllWISEø@BI<‰ô
@ qÂ;yRÒPOGSII-EG-149@L!…Æ~@èó#x«
@fŠ‹'¢ÀB!	¿œb¢?E {5*"8AN›¦=¡ÊÁNInspectionRM Synthesis - Pol. IntRMextract@E¡ÊÀƒ?ÈbMÒñª¿O <‹C–M>¼ <ü¬Ž;^~¦2012PASA...29..214GPeak?BI¢T?`lëW&EÑM>¼!?°Œç¯·é?¬C,¥zxl@f"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J034358+064353-S?ŠŸ¾vÈ´9?n÷…zÿ034358+064356@*@333333-øøøiJ034358.97+064356.0AllWISEø@0uL`RP@!!vݬîáPOGSII-EG-150@LRuy(àÊÀ1ßÐÐgŒ@j.3]$žEÀH[ÑÌk?7—Ì9ÿÖA'33=<jNInspectionRM Synthesis - Pol. IntRMextract?òffffff?ºŸ¾vÈ´9¿på`<"t¼M>¼ =W::ûeg2012PASA...29..214GPeak? ½ôޛÔ?k	sàM>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J034634-175238-D?|¬1&éy?an½LýÕ034634-175240@™™™™™š@ffffff-øøøiJ034635.31-175334.9AllWISEø@'™ï•N±@'Öf©'EPOGSII-EG-151@LºÅÁ?ÐÐ@m³|™®'@fÉ9m	×ÀAÜtûTŸ•?/uMUiAÀb=TýôNInspectionRM Synthesis - Pol. IntRMextract@"Ձ$Ý/?åV"u¾ú^5<e`BM>¼ =ǧD;µo¹2012PASA...29..214GPeak?…3Šž0?N‹¨ñ™GaM>¼!?°Œç¯·é?¬C,¥zxl@f"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J034946+055137G4Jy 385D?Œ¬1&éy?~á6çÚ+034946+055115@CÌÌÌÌÌÍ?öffffff-øøøiJ034946.40+055141.0AllWISE?Õ²-V@=Í3ÁÎl	@D…]¢r†POGSII-EG-152@Lí!«KrÅÀ;Äß&k¤"@l'¼U†DÀI%ß¹8›R?@bMÒñ©üB‰7<¼jNInspectionRM Synthesis - Pol. IntRMextract@ò° ě¦?Ü1&éxÕ¿KC–<e`BM>¼ >§ü;F÷¡2012PASA...29..214GPeak?–d=•]6Ì?Zd±9ù¨'M>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J035125-274610G4Jy 386 AC?bMÒñ©ü?cS.{=Ž-øø-øøøiJ035135.75-274434.9AllWISE?°Ë)^ž	@Ag
=p£×@.u¼D¿MPOGSII-EG-153@Lø—·AJMÀ;·AJM+,@l¢‡~äâÀI´f¥Q?+†nCªy¼B\)<e`BNInspectionRM Synthesis - Pol. IntRMextract@0BIº^5?ñ¾vÈ´9X¿MÒò<e`BM>¼ ?ì;ה§2012PASA...29..214GPeak? _Gä‰ï?b,l2ò«tM>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J035140-274354G4Jy 386 BC?bMÒñ©ü?|Ú+Z ÝÆ035145-274313@AY™™™™š@-øøøiJ035135.75-274434.9AllWISE?°Ë)^ž	@Ag
=p£×@.u¼D¿MPOGSII-EG-154@Mu{t¤ÓÀ4ÐúX÷@jÉÖËSP	ÀGËÉGNÏ?8çW'ŽžAÈÈ´>9XNInspectionRM Synthesis - Pol. IntRMextract?ò£×
=p¤?½/Ÿ¾vÉ¿ Å<›¥ãM>¼ <û"Ü;R
ú2012PASA...29..214GPeak?šü­°äˆ?nãý/§ùM>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J035537-203324-D?x"t¼j~ú?dåÕ²NœF035537-203324@;™™™™™š?öffffffPKSB0353-207@5
=p£×?ï\(õ\?ðu--ø@7G¥°ÿ@ø9GIj­POGSII-EG-155@MñÌ·ÔDÀ8b¥¤i×4@k"µÇ͉‹ÀGæû"‰µ?B¼£n/B0ó¶=í'hNInspectionRM Synthesis - Pol. IntRMextract?ãOß;dZ?³¶E¡ÊÀƒ¿Oß;<ÌÌÍM>¼ <Š:¹Uø2012PASA...29..214GPeak?š#ÀG›Ý?p;kjM>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J035931-242320-S?x"t¼j~ú?Uð,Meä`035931-242319@BLÌÌÌÌÍ@)™™™™™š-øøøiJ035930.97-242318.9AllWISE?üÌÌÌÌÌÍ@Cµ=ÀTïF@çg­ŽCPOGSII-EG-156@NX)ˆ;£À2c²VÿÁ@jtx?'æÀF•Ñ¢£Y?<Õùœ8°KÁõÃ>¸RNInspectionRM Synthesis - Pol. IntRMextract?òí'hr°!?¾5?|í'h¿;çm<£×
M>¼ <î(g;b°d2012PASA...29..214GPeak?™*#†b>?oA¨&h/®M>¼!?°FŸ¸g?ª"8…	À@333333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J040244-180026-D?'n—Oß;?f3H+è¼040245-180057À%333333@PKSB0400-181À&\(õÃ?Ýp£×
=q?ðiJ040244.51-180027.1AllWISE?ÕÒñ©ûçmÀd½º
Ri@"R´ØºPOGSII-EG-157@Nlåó€ÀKËàŠï²«@p¢˜ñÓíRÀF»xW)²?Fð¸ºÇA­›¦>VNInspectionRM Synthesis - Pol. IntRMextract?Ìí'hr°!?´ýó¶E¡Ë¿4zá='hsM>¼ <"Ný;TK2012PASA...29..214GPeak?´^v=sŠ2? ‹ÖyM>¼!?¬xéö©?)?«ˆ¤~Ïê@Sù™™™™šM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J040321-553553-S?€bMÒñ©ü?a[Ývh<*-øø-øøøiJ040321.10-553601.3AllWISEø?§£è_ÐJ@(*¾ðk8POGSII-EG-158@N~˜5‹'ÀM¦´f¥Q@pïò䎊rÀFõ˜ñ?<Õùœ8°KAÔQì=‡+NInspectionRM Synthesis - Pol. IntRMextract@Iº^5??ÆE¡ÊÀƒ¿Z^5<uM>¼ =	;i2012PASA...29..214GPeak?'KÜéˆ+"?`Á<j~ðŸM>¼!?¬xéö©?)?«ˆ¤~Ïê@Sù™™™™šM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J040354-591826-S?€bMÒñ©ü?jKÛ ¥&–-øø-øøøu--ø@%í«ÀãŠ~@)qMryš POGSII-EG-159@Nºdoa'À:TÎÄÑ¢@kí‰LD|1ÀGo$tSŽó?K2‹m†ìB#9X>\(öNInspectionRM Synthesis - Pol. IntRMextract?ÚIº^5??±ë…¸Qì¿XÔþ=C–M>¼ <.l;r*2012PASA...29..214GPeak?šÈ÷#‰¿Ø?{ç2ì(æéM>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J040548-262014-S?x"t¼j~ú?Uv‰Ê½f-øø-øøøiJ040548.92-262011.7AllWISEø@@¥l'à±@郎óPOGSII-EG-160@NïP3:@
mgwžZ@gu+©ÑöÀ@Ì>BZîc?"Yž×ÆûÒÂ]ó¶<´9XNInspectionRM Synthesis - Pol. IntRMextract@'ß;dZ¬?ê^5?|푿¡Ë<e`BM>¼ >–M;ËêO2012PASA...29..214GPeak?™/<JÏER?]†Å	M>¼!?°Œç¯·é?¬C,¥zxl@f"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J040724+034049G4Jy 414 BT?Œ¬1&éy?¼U†DR?040725+034047ÀI€@"333333-øøøiJ040716.47+034225.8AllWISE?¶È´9XbÀI¦OÁß3@‰~Ü~ñxPOGSII-EG-161@Ov
ú/§ÀLèøµˆã@pÉYž×ÇÀEÓ÷øʂ?=}¿H˒Bó¶=%NInspectionRM Synthesis - Pol. IntRMextract@V"t¼?ÇKƧ¿"MÓ<ƒoM>¼ =#ì;JæC2012PASA...29..214GPeak?'á9õò˜Ì?_¶û¥›É8M>¼!?¬xéö©?)?«ˆ¤~Ïê@Sù™™™™šM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J041141-574926-D?'n—Oß;?i\ÈWó-øø-øøøiJ041141.07-574927.5AllWISEø@8´5&R@(‹
ù½Æ POGSII-EG-162@O¹^J82v@&d!ÀD(N@f»ZFsCÀ;ÂH"ÄGÃ?"Yž×ÆûÒÁU²<ýó¶NInspectionRM Synthesis - Pol. IntRMextract@1ÉxÔýó¶?óhr° Ĝ¿L‹D<e`BM>¼ >Ç s<!–2012PASA...29..214GPeak?–rEkm?YÃ7+K"M>¼!?°Œç¯·é?¬C,¥zxl@f"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J041340+111209G4Jy 431D?bMÒñ©ü?ŠŠ&_Z041342+111144À&™™™™™š@-øøøiJ041340.34+111214.8AllWISE?ӕ$Ý/À0ÔK3Û@Ӛ¿3‡POGSII-EG-163@OäaR*o?À.v·ª%Ù@j3f<tûUÀD°îàóË>?Sd"AB´9@bJNInspectionRM Synthesis - Pol. IntRMextract@©ûçl‹D?ÌIº^5?}¿h´9<uM>¼ =½<‰
Z2012PASA...29..214GPeak?‡ƒHZ»?wnhÈL06M>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J041509-151348-D?"záG®{?tT+
oÆ041507-151409@ÌÌÌÌÌÍ@ÌÌÌÌÌÍ-øøøiJ041509.69-151343.4AllWISEø@JÚý87@BöÖPOGSII-EG-164@Pc)
»DåÀ;[ÿW~@l/·,Q—¢ÀE¹*0U2a?FH@áqŸ€Aä‡+>Y‡NInspectionRM Synthesis - Pol. IntRMextract?Ò=p£×
=?±©ûçl‹D¿>¸R=@ƒM>¼ <;œú:åÄë2012PASA...29..214GPeak?¤'UÌYÓ?‡'Ú5pM>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J042209-270043-D?x"t¼j~ú?T©p¨È-øø-øøøiJ042209.61-270041.9AllWISEø@9@즆çæ@ ŽÚ"ö¥POGSII-EG-165@PËÅÖ8†YÀB÷[Õìl@nh]·k<ÀE̓ùdo?9>Õ'åB™š=D›¦NInspectionRM Synthesis - Pol. IntRMextract?îzáG®?¾ùÛ"Ðå`¾—P<ÌÌÍM>¼ =&:ñÑ2012PASA...29..214GPeak?¢£b
äÄ?tÍît&¤]M>¼!?©Çy¦µ?§å!Whœ¢@ffffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J042840-375616-S?|¬1&éy?_À§¨P042840-375619@Aó33333?ôÌÌÌÌÌÍ-øøøiJ042840.41-375619.3AllWISE?ñÊÀƒn˜@@˜µ^ñýß@ýüŸù/+POGSII-EG-166@P苤ôÀ*
Oß;dZ@jÔýó¶FÀBŠiƒQY?Fœ#·•-#A"(ö>8QìNInspectionRM Synthesis - Pol. IntRMextract?ðÝ/Ÿ¾w?¼¬1&éy¿J~ú<¬1M>¼ <‡RÛ;EÉ£2012PASA...29..214GPeak?ƒ¤­?k"ÅVŽKÓM>¼!?°FŸ¸g?ª"8…	À@333333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J043031-130128-S?€bMÒñ©ü?`5¤&»043031-130123@7™™™™™š@™™™™™š-øøøiJ043031.46-130134.0AllWISEø@+´†jì'@ú~¶¿DPOGSII-EG-167@Q(	,ÏkãÀ<y…H©¼ý@l‡u¸eÀDŽ&€IR?G—Ì9ÿÖAŒ9X=ÀƒNInspectionRM Synthesis - Pol. IntRMextract?ÑG®záH?²ñ©ûçl‹¿;çm=]/M>¼ <fÕ:à†¾2012PASA...29..214GPeak?ªŸB"^З?ò‡AI:¾M>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J043430-282836-S?|¬1&éy?V	VÀÖõE043430-282836À7333333@'ffffff-øøøiJ043429.96-282834.7AllWISEø@+îï»^@Rú"¯tÍPOGSII-EG-168@Q]Í³|šÀBÖh	ԕ@n§Å¬GÀDålµ5"?Q4êJŒAm•=§ïžNInspectionRM Synthesis - Pol. IntRMextract?à‹C•%?¶"t¼j¿zŸ¾=+M>¼ <£9Á;KÀ]2012PASA...29..214GPeak?£»x"èº.?'kHr»M>¼!?©Çy¦µ?§å!Whœ¢@ffffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J043748-374048-D?€bMÒñ©ü?^Ov_Ø­¬-øø-øøøu--ø@26šíV°@ 
§Xžý‡POGSII-EG-169@Q{GØåóÀ7‰kÆÑá@kÌXdE#öÀC]ËhH¾¶?A±Ù+à‹A˜dZ>t¼NInspectionRM Synthesis - Pol. IntRMextract?ëOß;dZ?»çl‹C•¿YX<ÌÌÍM>¼ <l O:ùLˆ2012PASA...29..214GPeak?'#ñ") C?i›áÙѨM>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J043939-233204-D?€bMÒñ©ü?X2ü¬Žhä043940-233211@@LÌÌÌÌÍ@0ffffff-øøøu--ø@8Aȧ¤X@%?V!tÄÎPOGSII-EG-170@Q­P3:ÀAN¶·ª&@m"3H+è¼ÀD:&Ԁu?HçW'ŽžÁ¸R?ã×
NInspectionRM Synthesis - Pol. IntRMextract?ꟾvÈ´9?·ÎÙ‡+¿^5?<´9XM>¼ <Š¿w;"1¡2012PASA...29..214GPeak?"ØuCbv(?wÿáÖ´*M>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J044250-343719-D?|¬1&éy?b5ø	'y9044249-343723@1@333333-øøøiJ044250.51-343720.1AllWISEø@0¿ú~¶¿D@©?ò^VÍPOGSII-EG-171@R"šª:эÀ;úÖËSP@l;:iÀAðóË>WT?CUGZ1¤¾AÅxÕ=ûçmNInspectionRM Synthesis - Pol. IntRMextract?×+Iº^?µÂ\(õþñ&é=8QìM>¼ <x‹—: 	ö2012PASA...29..214GPeak?¥t¶•	æ‹?…M'¦AkM>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J045714-270436-S?|¬1&éy?T‡vfœí045714-270441@7³33333@)ÌÌÌÌÌÍ-øøøm--ø@3C>pÍÈ@%—b• ŽPOGSII-EG-172@R¦••þÚfÀC:-b8Ú<@nB1&éyÀBì"»ìª¹?3©*0U2aÁlQì=¾wNInspectionRM Synthesis - Pol. IntRMextract?ñ$Ý/ ?»¥ãS÷ÎÙ¿BMÓ<£×
M>¼ =)':Ö
c2012PASA...29..214GPeak?£ßK(.2?qQp™Ø½M>¼!?©Çy¦µ?§å!Whœ¢@ffffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J045822-382741-D?€bMÒñ©ü?]û"‰µ 045822-382738À7@ÌÌÌÌÌÍNVSSJ045822-382738À2ð£×
=q?í\(õÃ@iJ045824.02-382801.8AllWISEøÀ*iT2Tç@ u°Ý'ývPOGSII-EG-173@RÔɅðoiÀ<–5?|í'@láLìAÝÀA´Å—Ne¿?CUGZ1¤¾Á… =ÌÌÍNInspectionRM Synthesis - Pol. IntRMextract?éOß;dZ?¹‡+J¿L‹D<ě¦M>¼ <[ʗ:á÷×2012PASA...29..214GPeak?']×Ó,üp?hÌõô©á¸M>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J050119-283448-S?|¬1&éy?V3H+è¼-øø-øøøiJ050119.29-283454.8AllWISEø@1x'ú E@-ÓCRe'¢POGSII-EG-174@S8…	ÀÀ<îNΚ,g@lÙõn¬†ÀAIø -à?7—Ì9ÿÖAu¶F=+NInspectionRM Synthesis - Pol. IntRMextract@Iº^5?}?͑hr° Å¿WKÇ<"t¼M>¼ =
ºÔ:±x³2012PASA...29..214GPeak?‹ñïÙ<'?V)š±_êM>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J050535-285648G4Jy 517 AC?Ž¸Që…¸?VŽ}ܤ±-øøPKSB0503-290@ffffff?ç\(õ\@iJ050549.23-283519.2AllWISE?£ˆe"¯O@2_ŸºE
Ì@'¬	å\ËPOGSII-EG-175@SnCªy¼À<e&••þÚ@lÆ$È6eÀA4¼¾aÏÿ?>%"ôÆæÚA"ë…=e`BNInspectionRM Synthesis - Pol. IntRMextract?òõ\(ö?Â-V"¿
=<ě¦M>¼ <ÊÖ:ºK2012PASA...29..214GPeak?•Q®à¬Ó¶?f¬?%‹ï1M>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J050544-282236G4Jy 517 CC?Ž¸Që…¸?VŽ}ܤ±-øø-øøøiJ050549.23-283519.2AllWISE?£ˆe"¯O@)#'Ëöãø@) OŠLPOGSII-EG-176@SBÔV.	ÿÀun¬†h@iÎ¯%À8Ê/­lµ?EL˜_ö"B/ÊÁ>ÑhsNInspectionRM Synthesis - Pol. IntRMextract?ÛƧ-?ºáG®zá¿+C–=D›¦M>¼ <ÃÎ!;QA§2012PASA...29..214GPeak?¬2ŸâÍE›?+ïӒC¹M>¼!?°Œç¯·é?¬C,¥zxl@f"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J050807-040656-D?'n—Oß;?i7ªÉlÆ050807-040656@F¦fffff@333333-øøøm--ø@D,û¼¾b@2ç4çhY†POGSII-EG-177@SV'O"}À<hœ¡‹Öb@lήh]·kÀ@ÒnCªy¼?9>Õ'åA‰ Å=}ó¶NInspectionRM Synthesis - Pol. IntRMextract?ëƧ-?ºáG®zá¿49X<ě¦M>¼ <´€: ÓJ2012PASA...29..214GPeak?™îw.\?k£Tm"¿M>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J050922-282427-D?|¬1&éy?U;Ñgf@§050922-282432@*333333@
ffffffNVSSJ050924-282346@-½p£×
=?Ó×
=p£×?ðiJ050922.46-282431.7AllWISE?®çƒùd@*>ãqT2@TÖ^FuPOGSII-EG-178@Sf͞ƒä&À8È:û~'@lLXOLnnÀ@3p&É?MÑ¢£Y6Á,"?˜1'NInspectionRM Synthesis - Pol. IntRMextract?Ù‡+J?±hr° Ĝ¿"9X=C–M>¼ <"G:÷üü2012PASA...29..214GPeak?™ÔrԒI$?z¯5i2çŸM>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J051023-244647-D?|¬1&éy?Tçî'B³-øø-øøøiJ051022.92-244653.8AllWISEø@:Hõ¡lè@%ˆü.º'¯POGSII-EG-179@Sg$Jb#âÀ3þš,fX@k¢>iƒQÀ>×±m?3d"ANéy=¾wNInspectionRM Synthesis - Pol. IntRMextract?õS÷ÎÙ‡?¾¸Që…¸¿JÀƒ<"t¼M>¼ =w
Ä;F(2012PASA...29..214GPeak?§*}í-æD?rHØ7>M>¼!?°FŸ¸g?ª"8…	À@333333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J051024-195950-S?|¬1&éy?d¹ËhH¾µ051024-195950@6™™™™™š@
ffffffNVSSJ051024-195950@ .záG®?è£×
=p¤@iJ051024.07-195949.9AllWISE?Þ5?|í'h@5R4CÔk'@ ,ºs-õPOGSII-EG-180@S¢Dú<?î]9–û@i
ˆ¤~ÐÀ5
É.4?4øµˆãhñB5Ü)=²-NInspectionRM Synthesis - Pol. IntRMextract@#'ë…¸R?åÊÀƒn˜¿<j<e`BM>¼ =Ð÷4;Ã")2012PASA...29..214GPeak?…[èú
?O	ÄÙ<M>¼!?°Œç¯·é?¬C,¥zxl@f"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J051407+005628G4Jy 532D?Ž¸Që…¸?€•(ñÑt051405+005626@Iٙ™™™š@333333-øøøiJ051408.35+005632.3AllWISE?ÀA‰7Kƨ@E|5Å@ÔäÉBÕPOGSII-EG-181@S®²BÀ3ó ٔ[l@k®M:'£À=×FŸ?Fð¸ºÇABb>"uNInspectionRM Synthesis - Pol. IntRMextract?õ'hr° Å?¿¾vÈ´9X¿=²-<"t¼M>¼ <™¦/;-Ýô2012PASA...29..214GPeak?Œ~êT³F¥?c;r.έOM>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J051453-195723-D?|¬1&éy?a[Ývh<*-øø-øøøiJ051452.61-195719.7AllWISE?Á³(¶ØnÁ@.·NΚ,@.Ý!¼jfPOGSII-EG-182@Së4êJŒÀ8"t¼@lHEà´áÀ>b³g ù	?(çW'ŽžA앁<õNInspectionRM Synthesis - Pol. IntRMextract?õ¸Që…?½²-V¿aÊÁ<‹C–M>¼ =@ƒ:¼ßð2012PASA...29..214GPeak?¢:õ6M"?k%íEk]M>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J051836-240305-D?x"t¼j~ú?XBþ'Q051839-240327@Eٙ™™™š@!ffffff-øøøiJ051835.56-240306.0AllWISEø@@=lÁÊ@&:þ`Ï6POGSII-EG-183@T;÷'À1ŸÄ\»Â¹@ks¨Xy=ÙÀ;ŽÂ&€I?&H@áqŸ€Á§1=8QìNInspectionRM Synthesis - Pol. IntRMextract?îÀƒn—?¼(õ\)¿j<´9XM>¼ =ŽÇC;fˆ2012PASA...29..214GPeak?²'S'û4{?ÄénLàM>¼!?°FŸ¸g?ª"8…	À@333333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J052124-173731-S?|¬1&éy?fužèô052123-173731À*™™™™™š@333333NVSSJ052123-173731À7îzáG®?ë333333@iJ052123.54-173730.1AllWISE?Ö5?|í'hÀ+¯2Y 
@ qÛì$€éPOGSII-EG-184@TvtÑc5À9§Ë)^ž@lˆJôðØEÀ>?FŸ?I>Õ'åA·p¤>;dZNInspectionRM Synthesis - Pol. IntRMextract?ê° Ä›¥ã?¸Ôýó¶E¢¿0bN<¼jM>¼ <0>!;­.2012PASA...29..214GPeak?ŠjO: Ø?g¡È{áâèM>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J052140-253928-S?|¬1&éy?V¤‡3eˆ-øø-øøøiJ052140.77-253934.3AllWISEø@#ŽÕ®Þ]@1\¾H¥‹POGSII-EG-185@T˜ˆøa¦À@5'Ì÷@ms)4¬°À?úÎFIm?BYž×ÆûÒAJÈ´=í'hNInspectionRM Synthesis - Pol. IntRMextract?ìÔýó¶E¢?¹Û"Ðå`B¿Që…<´9XM>¼ <–¹€:épr2012PASA...29..214GPeak?"é&7øT?hƽqef±M>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J052153-321006-D?|¬1&éy?[!Äuæ6*052153-321010À@/ffffff-øøøiJ052153.07-321011.6AllWISEø@žÍÐØË@)/
è`ÝPOGSII-EG-186@T>ÿëJw@"&ƒBÙ@hK;:h²À-œ&V«Þ@?A]öU\RçA=&é=‰7LNInspectionRM Synthesis - Pol. IntRMextract@t¼j~ùÛ?ÊÀƒn—¿O\)<‹C–M>¼ =ŒE;|¤+2012PASA...29..214GPeak?œÖ›Ç"5å?g³B;˕JM>¼!?°Œç¯·é?¬C,¥zxl@f"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J052353+090445-D?Œ¬1&éy?uØInÞÛ-øø-øøøm--ø@WÀËÿGs\@=òt֐›POGSII-EG-187@T\¼£nÀ+d|0Ó£@k篷éÀ9ªâ—9m?2Yž×ÆûÒÁ§C–=‹C–NInspectionRM Synthesis - Pol. IntRMextract?þMÒñ©ûç?ļj~ùÛ#¿c×
<‹C–M>¼ ='†Â;Ó2012PASA...29..214GPeak?–Þò6›+?b¨tÕ4¡M>¼!?°FŸ¸g?ª"8…	À@333333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J052545-134057-D?€bMÒñ©ü?c:Ì}052544-134127À4™™™™™š@'™™™™™šNVSSJ052546-134021À9áG®zá?òffffff@iJ052546.70-133919.4AllWISEøÀ3]q\c®%@(e_‹ÍÿPOGSII-EG-188@Te?¦ÞüzÀ:«KrÅ@l¢Ê˜ñÔÀ=_pyåŸ,?@¶0©7 A…>-VNInspectionRM Synthesis - Pol. IntRMextract?Ô9XbMÓ?±hr° Ĝ¿l‹D=,1M>¼ <t@¯:µËÿ2012PASA...29..214GPeak?¨'œ¥ß˜N?†¦ÅC";FM>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J052618-260409-D?|¬1&éy?U {5*"8052618-260419@*333333@'™™™™™š-øøøu--ø@2¯«§¹
@'> ý;)¢POGSII-EG-189@T±3ÚøßzÀ91>Eþ@l©ûçl‹À<ò'Ð(¢?Cd"ACSø=²-NInspectionRM Synthesis - Pol. IntRMextract?è?¶"t¼j¿g+<¼jM>¼ <‰XÚ:ˎ2012PASA...29..214GPeak?–ä$UUUU?jþ‰glžM>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J053101-251135-D?|¬1&éy?W?·¥ôð053101-251140@;€@%-øøøiJ053100.91-251138.1AllWISEø@8Õ_Eà´á@€
|ZÄrPOGSII-EG-190@T´VWûi˜À>ˆÃLŠÆ@mKƒÏ,ù]À= Ôýó¶F?Gë¯#c²AÊÁ>!ÊÁNInspectionRM Synthesis - Pol. IntRMextract@
Ý/Ÿ¾w?ÎÙ‡+¿XQì<e`BM>¼ =c¼Ó;ºI=2012PASA...29..214GPeak?ôqJgüW?`ñº¹A¡M>¼!?ªé$ò'Ð)?§øʁ˜ñÔ@fPM>¼ M!+ÄM\L|G@»ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J053115-303210G4Jy 551D?€bMÒñ©ü?uÀü´ñä´053115-303213@C@@ÌÌÌÌÌÍ-øøøiJ053115.57-303213.6AllWISEø@BB}=B€®@#žÖÜPOGSII-EG-191@U>8†YJõÀ<åKHÓ®@m<!~|À; çÿX:T?Gë¯#c²A×33>6E¢NInspectionRM Synthesis - Pol. IntRMextract?ÞÈ´9Xb?³333333¿që…<ýó¶M>¼ <&ïÃ:îÙ2012PASA...29..214GPeak?•°ûÌ£ì×?tŒ°/¾M>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J053955-280757-D?x"t¼j~ú?U±B,Ë:&-øø-øøøiJ053954.53-280758.1AllWISEø@>ƒÉy[5±@%sý
xÀPOGSII-EG-192@Ukt¼j~úÀ/\òϕÔé@kyÆ"¦ôÀ6–Б}k?EL˜_ö"ÁÆõÃ>vÈ´NInspectionRM Synthesis - Pol. IntRMextract?Ѓn—P?³÷ÎÙ‡+¿<¬=q©üM>¼ <•Ð·;M1w2012PASA...29..214GPeak?²%owÐ_A?™7ø¤ÙY¨M>¼!?°FŸ¸g?ª"8…	À@333333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J054241-154059-D?|¬1&éy?aÑN;Í5¨-øø-øøøu--øÀq¼Û¾@8ôYِ*POGSII-EG-193@U{3ÚøßzÀBvƒ<`Ÿ@nF>EþÀ<Ã7ɚé%?P¶0©7 B96F?$ZNInspectionRM Synthesis - Pol. IntRMextract?ôn—Oß;?½²-V¿wKÇ<"t¼M>¼ <x×;d¸|2012PASA...29..214GPeak?ˆ[žž+³Ó?h	#›ó›M>¼!?©Çy¦µ?§å!Whœ¢@ffffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J054345-365531-D?€bMÒñ©ü?`±þë-
$-øø-øøøiJ054345.04-365539.2AllWISEø@F¥CñÇX@0î4¹E0ŒPOGSII-EG-194@U֐î¢
ÀDlPïܜ@nڟ+©ÑöÀ<'­BÃÉï?!
8ÅCBH0!=Ÿ¾wNInspectionRM Synthesis - Pol. IntRMextract@(¸Që…?êMÒñ©ûç¿O\)<e`BM>¼ >Q®<Hîò2012PASA...29..214GPeak?'UóAÍç`?Y3°/…M>¼!?©Çy¦µ?§å!Whœ¢@ffffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J054924-405110G4Jy 580D?†‡+Iº?Š«GA1M-øø-øøøiJ054924.17-405116.2AllWISE?äzáG®{@G]z%Ðt@n³é¦øPOGSII-EG-195@Uظ¥Î[BÀ@ Oô4ã@m®úCþ\'À:^DR?gõ?D¤Ò²¿ÛMBIº=å`BNInspectionRM Synthesis - Pol. IntRMextract?ë®záG®?¸Që…¸R¿j~ú<´9XM>¼ <yµc;$Ò³2012PASA...29..214GPeak?'
âæ¢Æ?lœ…Â͈M>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J054930-321507-S?€bMÒñ©ü?\C,¥zxm054930-321510@8333333@-øøøiJ054930.11-321509.8AllWISEø@?
;}"@ bcÃbPOGSII-EG-196@Uá¶ígwÀBfl <K
@nM<64À;}J¡!?9>Õ'å@Ñhs='hsNInspectionRM Synthesis - Pol. IntRMextract?íÊÀƒn˜?¸Ôýó¶E¢¿vE¢<¬1M>¼ =µ:çy 2012PASA...29..214GPeak?¤€ËÙ:'?rÅÛâxԗM>¼!?©Çy¦µ?§å!Whœ¢@ffffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J055005-364827-D?|¬1&éy?_ÄÁe}'055005-364837@LY™™™™š@ffffff-øøøiJ055005.00-364835.2AllWISEø@KE؜䧵@#ꏟDÔEPOGSII-EG-197@V0Ó¢±ÀA¦2 f<u@nùrGE9À:³ŒT6¸ú?HçW'ŽžÂ\ê?t9XNInspectionRM Synthesis - Pol. IntRMextract?ør° ě¦?ÂIº^5?¿0å`<"t¼M>¼ <'3ß;‰~™2012PASA...29..214GPeak?‡ë«…²C?h*Ÿ\²±¯M>¼!?©Çy¦µ?§å!Whœ¢@ffffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J055207-351749-T?€bMÒñ©ü?d±gìxc¾-øø-øøøiJ055206.83-351748.2AllWISEø@Qïò@úœ@#íq?}POGSII-EG-198@VŸ¸fäÀ0"…]¢s@k¨#̍ãÀ3ؔ'Æ?PbMÒñ©üA1'>ê~úNInspectionRM Synthesis - Pol. IntRMextract?Áë…¸Qì?pbMÒñ©ü¿'ïž<£×
M>¼ <²;[‹¬2012PASA...29..214GPeak?¼ó/d'I$?˜¹¨*ùÿ§M>¼!?°FŸ¸g?ª"8…	À@333333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J055334-160159-S?€bMÒñ©ü?b×süPH-øø-øøøiJ055334.25-160205.7AllWISEø@2h%ï@:nI^ãLPOGSII-EG-199@VbÑ·YÀ."'Æ@k˜ˆ±Ù+À2r4ëšn?4PïܜM©Bc1'='hsNInspectionRM Synthesis - Pol. IntRMextract?ò(õ\)?Àƒn—P¿S¶F<¼jM>¼ =ÇL;¬2012PASA...29..214GPeak?¡D/×f $?qßttlíM>¼!?°FŸ¸g?ª"8…	À@333333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J055809-150226-D?€bMÒñ©ü?eJ›ñb055808-150207@G™™™™™š@NVSSJ055808-150207@Jb\(õÃ?õ™™™™™š?ðu--ø@GDë__(@%ò\`ˆ×POGSII-EG-200@VpFs×ÜÀ48ÑQ¬›@l="t¼jÀ4MZ[–(Ì?NygÊêt~BÉKD?ZŸ¾NInspectionRM Synthesis - Pol. IntRMextract?Å?|í'hs?pbMÒñ©ü¿?¾w=+M>¼ <î;ë‰P2012PASA...29..214GPeak?Ægú¬‡µú?¦FpÛÖ<M>¼!?°`VìÔª?«v³»ƒÏ-?ù™™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J055905-201306-S?|¬1&éy?pxR÷ô˜Ä-øø-øøøiJ055905.83-201325.9AllWISEø@>Š	Üø"û@7éŽû°åæPOGSII-EG-201@V{âXOLÀ23[Õì@kÿÀ­Ù©À3_Jw—?A±Ù+à‹B"î˜>!ÊÁNInspectionRM Synthesis - Pol. IntRMextract?܋C•%?¹Û"Ðå`B¿AÊÁ=49XM>¼ <Ë«e;wì52012PASA...29..214GPeak?¬Š‡}!J?%º"VqµM>¼!?°FŸ¸g?ª"8…	À@333333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J055939-181207-D?€bMÒñ©ü?f	VÀÖõE055937-181205@LY™™™™š@1LÌÌÌÌÍ-øøøu--ø@FK+Ü&Üä@2ôb=úPOGSII-EG-202@VŽÂã>ÿÀ=•ÞÊl @mpåó€À7:h	ԕ?Iãøµ‰B¼úá>^5?NInspectionRM Synthesis - Pol. IntRMextract?֗Oß;d?µ$Ý/¿JÀƒ=<jM>¼ <kJ;:@Ù2012PASA...29..214GPeak?¤ÎlŸèË?‰Åœ[ˆEM>¼!?ªé$ò'Ð)?§øʁ˜ñÔ@fPM>¼ M!+ÄM\L|G@»ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J060052-293535-D?|¬1&éy?^Ž`€sWæ060052-293539@UÓ33333@ÌÌÌÌÌÍ-øøøiJ060052.51-293541.8AllWISEø@Tí¸€®@§õûmÊPOGSII-EG-203@VÛô‡ü¹À9Ã#x«‰@lóœõn¬†À5é­ê‰v6?5 {5*"8BYĜ=§ïžNInspectionRM Synthesis - Pol. IntRMextract?ôbMÒñª?¼í'hr°!¿_|î<"t¼M>¼ <»2;Šr2012PASA...29..214GPeak?'¨êsWÈy?cîۋP<M>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J060059-254556-S?x"t¼j~ú?^:}ªOÊC060059-254554@TÌÌÌÌÍ@,™™™™™š-øøøiJ060059.09-254556.6AllWISEø@L
4\þޘ@ aÚakUPOGSII-EG-204@V֋m†ìÀ;Ô"h	ԕ@mB5½Q.ÇÀ5µEbàŸè?DøµˆãhñA~ú=×
=NInspectionRM Synthesis - Pol. IntRMextract?ð=p£×
=?»¥ãS÷ÎÙ¿T¼j<¬1M>¼ <¶uÞ;Mr2012PASA...29..214GPeak?–xrZÌK«?hãts–óM>¼!?ªé$ò'Ð)?§øʁ˜ñÔ@fPM>¼ M!+ÄM\L|G@»ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J060523-274935-D?x"t¼j~ú?_ÄÁe}'060524-274942@<³33333@-øøøiJ060523.46-274938.1AllWISEø@?x}€^_1@"¹ÑoɼwPOGSII-EG-205@Và&,ºs.À1ì'Æ#@lPÚãæÅÀ1â4CÔk'?4øµˆãhñBºáË=Ý/NInspectionRM Synthesis - Pol. IntRMextract@=p£×
=?Ìj~ùÛ"Ñ¿NV<uM>¼ =/0;o$2012PASA...29..214GPeak?Ž!Í7õlÖ?[žÚW¦?"M>¼!?°FŸ¸g?ª"8…	À@333333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J060557-175520-D?€bMÒñ©ü?l¦°)(060557-175524@Z @™™™™™š-øøøu--ø@Væ_»Qz@:1¤½º
POGSII-EG-206@VþÀƒn˜À:£QX¸'ú@m"¢£Y6À4Ę_ö"?9>Õ'åAÝë…>{çmNInspectionRM Synthesis - Pol. IntRMextract?×¾vÈ´9X?±©ûçl‹D¿…`B=PM>¼ <‰ØÇ;G2012PASA...29..214GPeak?§8ßøÁ5"?"»ù¾°îM>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J060753-263806-D?x"t¼j~ú?Zó¡LìAÝ060754-263826@=æfffff@%-øøøiJ060751.73-263759.4AllWISEø@<ddIV@)èôQvYPOGSII-EG-207@W
YÈÉ2À>­™E¶Ãv@m¦æ[ê¢À6[T‹?GCécÜHkBÕcT>OßNInspectionRM Synthesis - Pol. IntRMextract?êÈ´9Xb?¹‡+J¿e¡Ë<¼jM>¼ <ƒÙ;>Æz2012PASA...29..214GPeak?"'<‹ÆÙ?pðEÉR0ÁM>¼!?ªé$ò'Ð)?§øʁ˜ñÔ@fPM>¼ M!+ÄM\L|G@»ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J060840-304130-D?x"t¼j~ú?a'o°'£060840-304045@a9™™™™š@(™™™™™šPKSB0606-306@WÈQë…¸@	333333@iJ060840.56-304134.0AllWISE?Ì ä¶0©@[…w_²íþ@%_"žy_POGSII-EG-208@WþÚf"À;Gò䎊r@m9t§qÉqÀ4Ò¹õY³Ð?:6âëC-A½o?›¥ãNInspectionRM Synthesis - Pol. IntRMextract?݁$Ý/?¶"t¼j¾ë=t¼M>¼ <'æ;|
,2012PASA...29..214GPeak?¡ uˆ›|ò?…õêOÃM>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J060845-271708-S?x"t¼j~ú?Ze7z060845-271709@9ÌÌÌÌÌÍ@333333NVSSJ060845-271709@5záG®?à£×
=p¤@iJ060845.24-271710.9AllWISE?陙™™™š@;E6çÚ+@#o9Ѳå›POGSII-EG-209@W¤Ò²¿ÛÀ/lL˜_@kÓ}é9êÝÀ0/ÆTǏ?A
8ÅCB…Ñì>Që…NInspectionRM Synthesis - Pol. IntRMextract@®záG®?Ò=p£×
=?LIº<ÔýôM>¼ <ÈæŽ;}m2012PASA...29..214GPeak?ˆ»±ko?d‰YÐ7wM>¼!?°FŸ¸g?ª"8…	À@333333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J060941-154239-S?€bMÒñ©ü?f$š<æ060941-154240@_¬ÌÌÌÌÍ@ffffffPKSB0607-157@Q?ÈQë…¸R@iJ060940.95-154240.8AllWISE?Ô¼j~ùÛ#@PzÇ`|Aš@Kœsh­iPOGSII-EG-210@WA©æî·ÀDy=Ùc@näoÒòåÀ81?)
»E?KÚQÎ_Am‰7="t¼NInspectionRM Synthesis - Pol. IntRMextract?և+Iº?¶‡+Iº¿L1=LÌÍM>¼ <ƈ{;	mÒ2012PASA...29..214GPeak?± Ô.‹£?'¦»ÊÆp8M>¼!?©Çy¦µ?§å!Whœ¢@ffffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J061203-400208-C?€bMÒñ©ü?_B»frû 061203-400221@2™™™™š@'ÌÌÌÌÌÍ-øøøu--ø@0î'@·€4@(ëÖ证bPOGSII-EG-211@WEÛʖ'§ÀCýÌ·ÔD@nã<64À8l‹C•?TPïܜM©A~Ôþ>1'NInspectionRM Synthesis - Pol. IntRMextract?Ù&éxÔýô?¸bMÒñª¿bMÓ=D›¦M>¼ <¨†œ;€•2012PASA...29..214GPeak?ªÍ©]&?Œ][qOerM>¼!?©Çy¦µ?§å!Whœ¢@ffffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J061219-395951-C?|¬1&éy?_:Wꢠ©061220-395929@6@7€-øøøu--ø@0î'@·€4@(ëÖ证bPOGSII-EG-212@Wg:ÎÄÀC'
Ebà @nÊòù‡?ûÀ7ô4ã?OÈó#x«
ÁÙ9X@Jn˜NInspectionRM Synthesis - Pol. IntRMextract?ã-V?µ$Ý/¿t¼j<ÔýôM>¼ <`Ũ;Ì«?2012PASA...29..214GPeak?–Œ£XXÁô?…j¡ŽM>¼!?©Çy¦µ?§å!Whœ¢@ffffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J061425-390840-D?€bMÒñ©ü?_…×DõÓV061425-390839@9ffffff@ ffffff-øøøiJ061425.66-390843.0AllWISEø@4—1T?@'©Pv:POGSII-EG-213@W"wškP±À?2Æ"§@mÍd"À4p¶0©8?L.3ïñ•BW49>5?}NInspectionRM Synthesis - Pol. IntRMextract?ÊáG®zá?²-V"¿Co=‡+M>¼ <}†©;@ð 2012PASA...29..214GPeak?²Ý%UUV?E¿§QM>¼!?ªé$ò'Ð)?§øʁ˜ñÔ@fPM>¼ M!+ÄM\L|G@»ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J061717-311156-S?|¬1&éy?`RÚ›-øø-øøøiJ061717.90-311155.3AllWISEø@R6́'²Ì@9éëcÉPOGSII-EG-214@WÇåu:>ÀÀ;¬q´xB1@meôörÀ2ˆÅë1;â?9>Õ'åBÑQh=ÊÀƒNInspectionRM Synthesis - Pol. IntRMextract?ì´9XbN?¹‡+J¿rñª<¬1M>¼ <—ÿ:ëgÃ2012PASA...29..214GPeak?•ŠöÞ?h¥oåYM>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J062028-274020-D?|¬1&éy?Zç3¹j-øø-øøøiJ062028.45-274011.8AllWISEø@U‡ÀßXÀ‹@4ö£½ßÊPOGSII-EG-215@W×1¹¶o"À5¼ÓZ…ˆ@lš•BCÀ/Žƒä%®æ?7—Ì9ÿÖB:‹D=ÊÀƒNInspectionRM Synthesis - Pol. IntRMextract?âéxÔýó¶?¼¬1&éy¾•=PM>¼ <åâ;,¯÷2012PASA...29..214GPeak?¨7ÜWä¶?"€ö1tM>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J062126-210059-S?|¬1&éy?c)=+Ç.062126-210102@,@333333NVSSJ062126-210102@D\(ö?àQë…¸R?ðiJ062126.22-210103.7AllWISE?ôÌÌÌÌÌÍ@17åÍNÓ@!"Î_tÞPOGSII-EG-216@Wã|ÚQÀ/ð
9@lÁ*ØßÀ+}¿H€?8?'æFñVBÈG+>1'NInspectionRM Synthesis - Pol. IntRMextract?ìí'hr°!?¿¾vÈ´9X¿[çm<Ý/M>¼ <ð'I;"Dc2012PASA...29..214GPeak?  ËoD?ukq¦¯wM>¼!?°`VìÔª?«v³»ƒÏ-?ù™™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J062213-155817-D?"záG®{?cê-/ãóZ-øø-øøøiJ062210.64-155930.2AllWISE?ìÌÌÌÌÌÍ@XVàm"@=ã?úÁҞPOGSII-EG-217@X0FŸÀ8RRiY_î@mlÊ-¶À/ÍĆ­-Ë?*6âëC-B—ó¶=<jNInspectionRM Synthesis - Pol. IntRMextract?Ôýó¶E¡Ë?´ýó¶E¡Ë¿=p¤=H´9M>¼ =F,:Ùù2012PASA...29..214GPeak?½÷èbWj%?žj/l'*RM>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J062702-241925-D?|¬1&éy?]u[̯pœ062702-241926@P`@(ÌÌÌÌÌÍ-øøøiJ062703.56-241919.1AllWISE?ìÌÌÌÌÌÍ@P.÷<@/Åd0+@öPOGSII-EG-218@X_ZÙjjÀH"aùð†@pÇE8ï5À7'«Š\å´?A]öU\RçÁ"£×>,1NInspectionRM Synthesis - Pol. IntRMextract?özáG®?¿¾vÈ´9X¿g®<"t¼M>¼ =5š·;ŠGí2012PASA...29..214GPeak? sÄ£??q9«ÂlOÀM>¼!?©Çy¦µ?§å!Whœ¢@ffffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J062954-490220-D?€bMÒñ©ü?p%|'K-øø-øøøiJ062955.09-490210.8AllWISEøÀh0yþÊ@@Ò|96'POGSII-EG-219@X‡…œŒ"!À;Yœàuöý@m}<žì¿±À/ç«ud0+?*6âëC-Bޛ#=‡+NInspectionRM Synthesis - Pol. IntRMextract@²-V?Çl‹C•¿ <‹C–M>¼ =¬Å;<¬2012PASA...29..214GPeak?'A©"¾Ì?^#k²M>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J063228-272109-S?|¬1&éy?`MUhƓ063228-272114@[@-øøøm--ø@[A¯bk/@E¼Ê÷	·POGSII-EG-220@X¼¤û¨'ÀRÐڐî¢@qåÀY!†À;(.‡Òǹ?+†nCªy¼AÀ‡+=e`BNInspectionRM Synthesis - Pol. IntRMextract@"›"Ðå`B?îÀƒn—¾áG®<¬1M>¼ =òþ;ÇÚ2012PASA...29..214GPeak?ŠT'g·!?X\ju'M>¼!?¸Ò^Ý)5?¯#c²W@pÈM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J063547-751617G4Jy 618D?bMÒñ©ü?~ÚìJ@•ó-øøPKSB0637-752@2^¸Që…?´záG®{@iJ063546.51-751616.7AllWISE?äÔýó¶E¢@4=Þ½ç@ HÂçp½POGSII-EG-221@XÈt)ˆ<À4z¸¥Î[B@l¹ãhð"bÀ(®É[ÿW?(çW'ŽžB~ú<å`BNInspectionRM Synthesis - Pol. IntRMextract@¦éxÔýô?Ù7KƧ@A‰<uM>¼ > 6‡;rà]2012PASA...29..214GPeak?™
´`«?bßŒNŠM>¼!?°FŸ¸g?ª"8…	À@333333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J063631-202924G4Jy 619 AC?ˆ"t¼j~ú?p5¤&»-øø-øøøiJ063632.25-203453.1AllWISE?¬64êK@G*¢üïªG@ÿñPOGSII-EG-222@XɧíåÀ4µgwžZ@lÀԕ*™À(ÛÄØì–?Õùœ8°KBI$Ý<‹C–NInspectionRM Synthesis - Pol. IntRMextract@&Qhr° Å?è"t¼j~ú¿D›¦<e`BM>¼ ?Q<'¥a2012PASA...29..214GPeak?¹SïqòÔð?|ƒ6Ã<M>¼!?°FŸ¸g?ª"8…	À@333333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J063633-204225G4Jy 619 DC?Œ¬1&éy?'	í¿‹›ª063633-204233@GŒÌÌÌÌÍ?þffffffNVSSJ063633-204233@H*=p£×
?У×
=p¤@iJ063632.25-203453.1AllWISE?¬64êK@G*¢üïªG@ÿñPOGSII-EG-223@X˜Œ" ÚÀ6±kÆÑá@lü©7Ÿ©À*m'hr°!?Cd"A
==º^5NInspectionRM Synthesis - Pol. IntRMextract?í²-V?¾5?|í'h¾ã×
<ÌÌÍM>¼ <±t;
'2012PASA...29..214GPeak?—ØsÃOrÂ?nÏjŽkM>¼!?ªé$ò'Ð)?§øʁ˜ñÔ@fPM>¼ M!+ÄM\L|G@»ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J063643-224136-S?x"t¼j~ú?^u6
G-øø-øøøiJ063643.63-224140.1AllWISEø@P¢!áҏ@>•ÿŽÀùPOGSII-EG-224@Yƒ:¼"peÀCûŸ¾vÉ@o-+ÓÃaÀ1›–Б}k?+†nCªy¼B6Òò=aG®NInspectionRM Synthesis - Pol. IntRMextract@$|í'hs?æn—Oß;¿hr°<e`BM>¼ =€û;ƒM'2012PASA...29..214GPeak?yžâ@K"?B¾­
ߚM>¼!?ª¬1&é?©o¨.‡ÒÈ@fÐM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J064811-395704G4Jy 629D?†‡+Iº?pBؤTß-øøPKSB0646-398@W(õ\)@\(õÃ@iJ064811.15-395709.5AllWISEø@HUؾr–ö@(í_ŒPOGSII-EG-225@Yƾ
í(ÀC*í»YÝÂ@o—ö+jèÀ0@øµˆã?DPïܜM©@ÒÀƒ>0 ÅNInspectionRM Synthesis - Pol. IntRMextract?Ón—Oß?±©ûçl‹D¿p£×=<jM>¼ <•9¹;,)¿2012PASA...29..214GPeak?¯L3ù ¥?'jSƒM>¼!?©Çy¦µ?§å!Whœ¢@ffffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J065222-382042-S?|¬1&éy?`Ù×wJº8-øø-øøøiJ065222.73-382044.4AllWISEø@Kãø¶@-\ör2MPOGSII-EG-226@YË#x«‰ÀLZ‰v5çC@p¨÷[0À6=ã¼Ó[?#©*0U2aAÉV<ýó¶NInspectionRM Synthesis - Pol. IntRMextract@å`A‰7L?Ó¥ãS÷ÎÙ¿AG®<uM>¼ >
{N;Uùœ2012PASA...29..214GPeak? diõÑt]?dQNÎM>¼!?¬xéö©?)?«ˆ¤~Ïê@Sù™™™™šM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J065241-564251G4Jy 634D?"záG®{?oFí$[)-øøPKSB0651-566@9£×
=p¤?ÚáG®zá@m--ø@3T€ýÁ@BâÄŸäPOGSII-EG-227@YÕ[0HÀI%ՐÀ­@p@MÓØÀ4?Ñx-8G?CUGZ1¤¾A§ð>.{NInspectionRM Synthesis - Pol. IntRMextract@—Oß;d?ŏ\(õÿA‰7<ƒoM>¼ <ÌJÇ;{—»2012PASA...29..214GPeak?ˆ {/¥(?a-ÕV髦M>¼!?­_™Ã‹«?«¤ô^@Vù™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J065320-501748-D?€bMÒñ©ü?fvd
k"Í-øøSPASSJ065319-501802@4TzáG®?à@iJ065321.43-501749.8WISEø@0÷íÇïz@DÍÀ~à±POGSII-EG-228@YÙÞÊl À@×Æ)ñk@nyhƒöèÀ,wI''>?DøµˆãhñB@ó¶> ĜNInspectionRM Synthesis - Pol. IntRMextract@A‰7Kƨ?ÇKƧ¿hr°<uM>¼ <ߌ;"/¥2012PASA...29..214GPeak?‡+g"ÇOà?^Ô%:‰ÃM>¼!?ª¬1&é?©o¨.‡ÒÈ@fÐM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J065334-334059-D?|¬1&éy?hn½Lý	065334-334106@I€@ÌÌÌÌÌÍNVSSJ065334-334106@G´záG®?ÜÌÌÌÌÌÍ?ðiJ065334.55-334106.4AllWISEø@G´ÿ\l¡@!óñb®KPOGSII-EG-229@ZÕQ֌iÀ@ã'áït@nR~|áœÀ)¼8°J¶?2Yž×ÆûÒBVdZ>€ƒNInspectionRM Synthesis - Pol. IntRMextract@™™™™™š?Ðr° ě¦¾þùÛ<uM>¼ =Aî;ƒC2012PASA...29..214GPeak?ƒ¿Z%ø"?Vhbë˜òM>¼!?ªé$ò'Ð)?§øʁ˜ñÔ@fPM>¼ M!+ÄM\L|G@»ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J065716-320328-S?x"t¼j~ú?j^»w9óA065716-320332@LŒÌÌÌÌÍ?ðPKSB0655-319@JtzáG®?Ó×
=p£×@iJ065716.49-320332.9AllWISE?ôÌÌÌÌÌÍ@L›0ƒUŠv@ ,ÃÁ‹P+POGSII-EG-230@ZUhƓÀEíÐR"K@o‰N¤¨ÁUÀ0Ï&k¤"É?;†nCªy¼A\$Ý>ŠÀƒNInspectionRM Synthesis - Pol. IntRMextract?ê~ùÛ"Ðå?·ÎÙ‡+¿^vÉ<´9XM>¼ <'Q;,²2012PASA...29..214GPeak?ž›1TgâR?qêÅÅÅQ2M>¼!?©Çy¦µ?§å!Whœ¢@ffffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J065728-421401-D?|¬1&éy?aßüTyÔØ-øø-øøøiJ065728.47-421405.5AllWISEø@3Ë7!Õ<Þ@D OÁß3POGSII-EG-231@Z1'ÙýÀSqÉp÷º@r ûTŸ"…À:'-?J6âëC-ANQì=ñ©üNInspectionRM Synthesis - Pol. IntRMextract@×
=p£×?ÑÊÀƒn˜¿"u<ÌÌÍM>¼ =™…­<ó2012PASA...29..214GPeak?¡6x‰Â?€èŒø.7M>¼!?¾)s–Б}?°c^J82@rQ™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J065918-782848-D?Ž¸Që…¸?'¬u>p~-øø-øøøiJ065916.09-782851.8AllWISEø@-¯ê¢ ©X@A«o\¯-€POGSII-EG-232@Z7ãS÷ÎÙÀAzygÊêt@n¯Ï§ÆÀ+AáÃóà?G—Ì9ÿÖA•>~ùÛNInspectionRM Synthesis - Pol. IntRMextract?þå`A‰7L?Ձ$Ý/¿[çm<ƒoM>¼ <£Y6;c¼Ó2012PASA...29..214GPeak?…%î˜ý{)?`1ÁlG{ÖM>¼!?ª¬1&é?©o¨.‡ÒÈ@fÐM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J065929-345743-S?|¬1&éy?bºç£è-øøPKSB0657-348À333333?ôõ\(ö@u--ø@@û1~þá@=–š
Ø¡POGSII-EG-233@Zxaùð†ÀM6¼èS;@p̈øa¦
À5WpyåŸ,?FH@áqŸ€Á]çm>ÂJNInspectionRM Synthesis - Pol. IntRMextract?ýS÷ÎÙ‡?Ã333333¿xÔþ<ƒoM>¼ <ÀW;›bÇ2012PASA...29..214GPeak?Š;¢fƒ³?fÝÊl4êM>¼!?­_™Ã‹«?«¤ô^@Vù™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J070331-582609-S?€bMÒñ©ü?iËWÇ-øø-øøøiJ070331.46-582608.1WISEø@
é`0Â?«@E˜ë__(POGSII-EG-234@ZÌó#x«
ÀCèd"@oZÈ6eÛÀ+Ë´NPÅë?Iãøµ‰Á_¡Ë>¸RNInspectionRM Synthesis - Pol. IntRMextract?Õp£×
=q?²ñ©ûçl‹¿ZŸ¾=0 ÅM>¼ <";JOD2012PASA...29..214GPeak?¨»]Jé?Œß²P7M>¼!?ª¬1&é?©o¨.‡ÒÈ@fÐM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J070852-394926-S?€bMÒñ©ü?^}™ˆÒ¡ù-øø-øøøiJ070852.70-394926.7AllWISEø@2V§¬Ô@<zB9`sÞPOGSII-EG-235@Zиù±1fÀAý­BÃÉï@n蹌~($À(çW"?$øµˆãhñByÌÍ=¾wNInspectionRM Synthesis - Pol. IntRMextract@'hr° Å?ÄZ¬1'¿…ãT<uM>¼ =²ª\;>r—2012PASA...29..214GPeak?¥'J.;?lá.ï3‹2M>¼!?©Çy¦µ?§å!Whœ¢@ffffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J070901-355921G4Jy 644 AC?'n—Oß;?i0¾
í(070901-355922@L@@)333333-øøøiJ070914.10-360121.9AllWISE?¼j~ùÛ"Ñ@Gç×^ FÇ@%sL<µPOGSII-EG-236@ZÙ¬îàóËÀBøµ‰@nìquŽ!–À(h˜²é̸?!
8ÅCBbV<´9XNInspectionRM Synthesis - Pol. IntRMextract@™™™™™š?Ñhr° Ĝ¿mOß<e`BM>¼ >)·|;u¡2012PASA...29..214GPeak?¦/hãŽ8ã?j|ÇáÇâùM>¼!?©Çy¦µ?§å!Whœ¢@ffffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J070934-360341G4Jy 644 CC?'n—Oß;?p]¥q"070934-360348@D&fffff@"333333-øøøiJ070914.10-360121.9AllWISE?¼j~ùÛ"Ñ@Gç×^ FÇ@%sL<µPOGSII-EG-237@[
-à
ÀS0©7 @qþJB®Ñ9À9èPð?K2‹m†ìAJ¬>™šNInspectionRM Synthesis - Pol. IntRMextract@?؃n—P¿A‰7<´9XM>¼ =kax<=jY2012PASA...29..214GPeak?ÐÛm¶Û?nͤ-–TcM>¼!?¾)s–Б}?°c^J82@rQ™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J071240-762117G4Jy 646C?Ž¸Që…¸?zmiæ'q-øøPKSB0714-762@A?Ú=p£×
=?ðiJ071237.80-762114.8AllWISEø@/ô:æ…Û@>›7¨ùäPOGSII-EG-238@[€2LƒfQÀRú‡+J@qøšmÚÏÀ8Šh±šA_?B­­ê‰vBDVA*jNInspectionRM Synthesis - Pol. IntRMextract?÷/Ÿ¾vÉ?ɇ+J¿q&é<Ý/M>¼ =iè<Ö÷^2012PASA...29..214GPeak?–'ӓà2â?'ÈóN&$M>¼!?¸Ò^Ý)5?¯#c²W@pÈM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J071952-755429-D?Œ¬1&éy?pߤ¬ó-øø-øøøiJ071951.32-755426.0AllWISEø@+MfI
5
@@¬}¡ìNPOGSII-EG-239@[']xÀJ'²êò@pyÐ]¥À0åx"?Fœ#·•-#Â> A‰NInspectionRM Synthesis - Pol. IntRMextract?◍Oß;d?¸Ôýó¶E¢¿h´9=+M>¼ <˜Ø©;aÖI2012PASA...29..214GPeak? q1v¿:›?€_ÐU;:|M>¼!?¬xéö©?)?«ˆ¤~Ïê@Sù™™™™šM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J072104-521911-D?€bMÒñ©ü?bF¿2/'-øø-øøøiJ072102.03-521934.6AllWISEøÀÊáÍåс@Fwނ׶5POGSII-EG-240@[¸G™ÅXÀDžü&V«Þ@o«Ü‡TówÀ'ëÇ÷zö@?@bMÒñ©ü@Ól‹>.{NInspectionRM Synthesis - Pol. IntRMextract?à?²-V"¿˜r°<å`BM>¼ <ÀgÏ;.êd2012PASA...29..214GPeak?¨ùà? ¦µÎeM>¼!?©Çy¦µ?§å!Whœ¢@ffffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J072330-411508-S?x"t¼j~ú?c<æÀ"Ù-øø-øøøiJ072330.87-411508.6AllWISEø@D>»ýq°G@FuX[á¨&POGSII-EG-241@[¿Ú'(böÀGÌxéö©?@p5!ê5"`À-)"àÞÓ?FH@áqŸ€@öÐå>S÷ÏNInspectionRM Synthesis - Pol. IntRMextract?ÿ
=p£×
?ÄÝ/Ÿ¾w¿]²-<‹C–M>¼ =%;¨†œ2012PASA...29..214GPeak?'(eþ®/?h–켨OHM>¼!?ª¬1&é?©o¨.‡ÒÈ@fÐM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J072358-473611-S?|¬1&éy?n¯îo´ÃÂ-øø-øøøiJ072358.60-473612.6AllWISEø@Y=SG¥±@D{"ÂqÿøPOGSII-EG-242@[Æìé¢Æi@.l±F^‰"@iZd"@,i/n'•?<Õùœ8°KB€›#?OßNInspectionRM Synthesis - Pol. IntRMextract@²-V?Õ²-V¿b\<ƒoM>¼ =xŠ‹<L[Ž2012PASA...29..214GPeak?ÅÅU¾·?jRC-#`M>¼!?¾"åÞÊm?²,fWÑx@XÌÌÌÌÌÍM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J072423+151306G4Jy 659 AD?Œ¬1&éy?.Ï d#—072423+151307@R&fffff@
ffffff-øøøiJ072428.88+151246.3AllWISE?å4Ö¡aä÷@Póeà.©a@'t[òoPOGSII-EG-243@\´ÕϪ͟?ùò[T‹@k'û?¦ß@&òVÿÁ?8?'æFñVAÂ=%NInspectionRM Synthesis - Pol. IntRMextract?ú‹C•%?Ì1&éxÕ½ƒo<ÔýôM>¼ =9
:ý\¸2012PASA...29..214GPeak?›äM'!£¹?nöš¦ÜÛM>¼!?°Œç¯·é?¬C,¥zxl@f"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J073918+013708-S?'n—Oß;?h§Å¬G073918+013704@4™™™™™š?à-øøøiJ073918.03+013704.6AllWISE?Èr° ě¦@5&ê šª;@áÝãu…¾POGSII-EG-244@]V˜ÜÛ7Ê@jÝY
Ð@jº>WS£ì@/ŒÚQÎ?Cý
xÀÁq•>$ÝNInspectionRM Synthesis - Pol. IntRMextract?ñ7KƧïž?ÇÎÙ‡+¿ZŸ¾=C–M>¼ <Û/f;7ÃP2012PASA...29..214GPeak?™v"yVš+?t–Ù@R'þM>¼!?°½f'|EÌ?­!ê5"`@g,ÌÌÌÌÍM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J074928+062135-D?ˆ"t¼j~ú?ixªX-¾074926+062100À/ÌÌÌÌÌÍ@™™™™™š-øøøiJ074929.20+062158.5AllWISEøÀ)o'ò¶ka@#)¨ïwò€POGSII-EG-245@]‹_í¦a(ÀHñMUi@py}´Ì%À&¿d9Õå?Fð¸ºÇA7\)>ž¸RNInspectionRM Synthesis - Pol. IntRMextract?úõ\(ö?Ã÷ÎÙ‡+¿nÙ<"t¼M>¼ <žõ#;UØ2012PASA...29..214GPeak?‡•Ž°<ł?bïG¨-M>¼!?­_™Ã‹«?«¤ô^@Vù™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J075240-495326-S?'n—Oß;?eJ€ß×-øø-øøøiJ075240.74-495330.4AllWISEø@KIÔ¿	•«@LMBÃÉîÌPOGSII-EG-246@]¶Ÿèh3ÆÀHílµ5@pwéì,äeÀ%£‰µ Ý?E {5*"8A:=q>¢ÐåNInspectionRM Synthesis - Pol. IntRMextract?îÙ‡+?ÁG®záH¿pbN<å`BM>¼ <°aÈ;cÿï2012PASA...29..214GPeak?–ß´"¶µ?s¹6œØùM>¼!?­_™Ã‹«?«¤ô^@Vù™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J075521-493119-D?"záG®{?dÈy€õ]å-øø-øøøiJ075521.19-493125.5AllWISEø@RÇ>îRY@M‹±ÀoPOGSII-EG-247@]ÇìVÕÏ«ÀSVû¼¾b@rÝ!ê6À6úuͶí?@bMÒñ©üAÒ-=Ý/NInspectionRM Synthesis - Pol. IntRMextract?ì£×
=p¤?Ê~ùÛ"Ð忝²=<jM>¼ =0@:;¼×Œ2012PASA...29..214GPeak?¨µ&Q…?ŠPß(¬×gM>¼!?¸Ò^Ý)5?¯#c²W@pÈM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J075635-772139-D?bMÒñ©ü?pø@÷-øø-øøøiJ075636.45-772135.9AllWISE?Æ"t¼j@dxB0üø@A­•=êFZPOGSII-EG-248@]îqŠ†×@€sWæpã@kCUÅ.rÚ@0U³|™®'?M}¿H˒A-…>NInspectionRM Synthesis - Pol. IntRMextract?ò=p£×
=?Å?|í'hs¿v‡+<í'hM>¼ <©ó;'a2012PASA...29..214GPeak?'—ÀÑ÷~?lcœÓ
M>¼!?°½f'|EÌ?­!ê5"`@g,ÌÌÌÌÍM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J075858+025600-D?Œ¬1&éy?fx|é_ªŠ075858+025604@ffffff@-øøøiJ075858.12+025605.2AllWISEø@ÏÎéÝ@!"•Ä"`POGSII-EG-249@^»ƒÏ,ù¿G0@9¬@k¢JÊÿm3@.ÔÁ¨¬\?J6âëC-A-t¼>/ NInspectionRM Synthesis - Pol. IntRMextract?îÙ‡+?½p£×
=q¿¬<ě¦M>¼ <™ú;'"W2012PASA...29..214GPeak?"÷C©mi*?læ'9`wèM>¼!?°½f'|EÌ?­!ê5"`@g,ÌÌÌÌÍM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J080059-000100-S?|¬1&éy?dÈy€õ]å080059-000059@7™™™™™š@™™™™™šNVSSJ080059-000059À>Y™™™™š@)#×
=p¤@iJ080059.73-000101.0AllWISE?ٙ™™™™š@5Z«y•î@#"†ýYPOGSII-EG-250@^&If{_À#鹩æï@lÄË>WS¤@%³êòQÂ?4øµˆãhñÂð¤=©ûçNInspectionRM Synthesis - Pol. IntRMextract@áG®zá?ÙG®záH¿JÀƒ<e`BM>¼ =®VŠ;˜ò2012PASA...29..214GPeak?ß%Ý^É?UäÒ1©'HM>¼!?°FŸ¸g?ª"8…	À@333333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J080225-095823G4Jy 680 AC?ˆ"t¼j~ú?r.#(ú080224-095742ÀC&fffff@ÌÌÌÌÌÍ-øøøiJ080236.28-095739.9AllWISE?±ä÷eýŠÛÀCzN½Ó4Æ@ÆÊÄ°ŸPOGSII-EG-251@^/2ßP]À#ö}þ2 f@lÇÁæ¯Í@%éAÈ!la?GCécÜHk¶F=ùÛ#NInspectionRM Synthesis - Pol. IntRMextract@ÊÀƒn˜?ч+J¿D›¦<uM>¼ <ßx6;Šï³2012PASA...29..214GPeak?€â"È$?VNÃáBM>¼!?°`VìÔª?«v³»ƒÏ-?ù™™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J080253-095822G4Jy 680 BC?ˆ"t¼j~ú?fÛ
Ø/×^080258-095842À@s33333@&™™™™™šNVSSJ080255-095820ÀB
=p£×?ý™™™™™š@iJ080236.28-095739.9AllWISE?±ä÷eýŠÛÀCzN½Ó4Æ@ÆÊÄ°ŸPOGSII-EG-252@_zMÒñ©üÀ1ý`éNä@mð#9Àëî@&rǸÕ¦?JÞ¨—c^tB'>+NInspectionRM Synthesis - Pol. IntRMextract?ò1&éxÕ?¾vÈ´9X¿D"<¬1M>¼ <—À;gy 2012PASA...29..214GPeak?••B¹Ïc¸?o}:aM>¼!?°`VìÔª?«v³»ƒÏ-?ù™™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J082338-173504-D?€bMÒñ©ü?c3¹jð8â082337-173444@P¬ÌÌÌÌÍ@)-øøøiJ082339.74-173523.5AllWISEø@O	µÜy@*ù}'ÔPOGSII-EG-253@`n—OßÀNôë¯#@qP›ºÜ	À)Ç-?@jüÎXÁ8áH=È´9NInspectionRM Synthesis - Pol. IntRMextract?äZ¬1'?¹Û"Ðå`B¿&é<ýó¶M>¼ =móù;úP"2012PASA...29..214GPeak?·b=L­ã?"Hð®_´@M>¼!?­_™Ã‹«?«¤ô^@Vù™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J083233-615457-D?€bMÒñ©ü?wÛô‡ü¹$-øø-øøøiJ083233.76-615453.3AllWISEøÀ8=IùHUÚ@EPc^J8POGSII-EG-254@`Giì,äeÀ2B³g ù	@nO0#̎@,rq6¤ü??uMUiÂ?wÏ>MÒòNInspectionRM Synthesis - Pol. IntRMextract?ó²-V?¿;dZ¬¿MOß<£×
M>¼ =¢j;†/2012PASA...29..214GPeak?+—@wÈ?qÝõÊiêM>¼!?ªé$ò'Ð)?§øʁ˜ñÔ@fPM>¼ M!+ÄM\L|G@»ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J084051-181557-D?'n—Oß;?n¡@W$'084053-181548ÀD&fffff@!ffffff-øøøu--øÀFT(^ÃÚ¶@$^=ÁçPOGSII-EG-255@`€Þ¨—c^@#M¬îàóË@k2PHð@>Dàuöý"?*6âëC-BJ<¼jNInspectionRM Synthesis - Pol. IntRMextract@hr° Ĝ?Ëçl‹C•¿5<ƒoM>¼ =üòÐ;Yë2012PASA...29..214GPeak?§¡—8@I?p6ÛÈÁ,ÇM>¼!?°½f'|EÌ?­!ê5"`@g,ÌÌÌÌÍM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J084807+093851-D?ˆ"t¼j~ú?s«CII084806+093843@DÌÌÌÌÌÍ?üÌÌÌÌÌÍ-øøøm--ø@EHYáó¥@lmçd(POGSII-EG-256@`®g8}¿@­÷¤ç«u@k¤33333@>M>-b8Ú?3d"ByÛ=ixÕNInspectionRM Synthesis - Pol. IntRMextract@|í'hr°?Èr° ě¦¿!%<‹C–M>¼ =XV;
Î%2012PASA...29..214GPeak?˜µ¢¬žU?c Øp•M>¼!?°½f'|EÌ?­!ê5"`@g,ÌÌÌÌÍM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J085348+065457-D?ˆ"t¼j~ú?j¦	¤øs085348+065458@N@ffffff-øøøiJ085348.19+065447.2AllWISE?̋C•%@LjOü—•³@BV6mzWPOGSII-EG-257@`Ë$xGÀ5@Þ¨—c@në2vtÑc@/ᛐêž?EL˜_ö"•b>Ü(öNInspectionRM Synthesis - Pol. IntRMextract@
éxÔýó¶?ÑXbMÒò¿^vÉ<uM>¼ <¨²§;OЍ2012PASA...29..214GPeak?v))&"ë?N¶÷âœHM>¼!?ªé$ò'Ð)?§øʁ˜ñÔ@fPM>¼ M!+ÄM\L|G@»ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J085719-211443G4Jy 739D?†‡+Iº?eJ€ß×085722-211519ÀR&fffff@$ÌÌÌÌÌÍNVSSJ085722-211519ÀU@¸Që…@iJ085719.85-211448.6AllWISEøÀS5'â3n@ §ç:6]POGSII-EG-258@`Ï
Ð=›ÀSTA5Tu£@r7<U†DRÀ4r2Lƒf?1±Ù+à‹A:—=ÀƒNInspectionRM Synthesis - Pol. IntRMextract@\(õ?Ó÷ÎÙ‡+¿Iº<¼jM>¼ =¢À;lR¤2012PASA...29..214GPeak?ž1äQ±(_?n	f_aìùM>¼!?¸Ò^Ý)5?¯#c²W@pÈM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J085740-771930-S?ˆ"t¼j~ú?r[·¶»-øø-øøøiJ085742.61-771931.7AllWISE?ßKƧ?à3më•æ@CßÖkPOGSII-EG-259@a.FÜ]dÀ2a|ÚQ@m"'Æ@<û/ìVÕÐ?8?'æFñVA²=Y‡NInspectionRM Synthesis - Pol. IntRMextract?éÊÀƒn˜?Ձ$Ý/¾333=PM>¼ =
s†:À‹v2012PASA...29..214GPeak?¥ïîY'x?õsæd˜M>¼!?°½f'|EÌ?­!ê5"`@g,ÌÌÌÌÍM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J090944-023134-S?†‡+Iº?b}E¥ü~l090944-023130@@
ffffffPKSB0907-023@$³33333?ç
=p£×
@iJ090944.89-023129.2AllWISE?vÈ´9?ý¾‹ÁiÂ;@o"ÊÕ{ÈPOGSII-EG-260@aFUhƓÀ97Aò×s@o›¢ðZp@/€…±…Hª?A
8ÅC¸@ƒ>8QìNInspectionRM Synthesis - Pol. IntRMextract?þMÒñ©ûç?öE¡ÊÀƒ¿G+<ƒoM>¼ <"ê-;([2012PASA...29..214GPeak?ƒ†,ÝðR.?WßÑñƒRM>¼!?ªé$ò'Ð)?§øʁ˜ñÔ@fPM>¼ M!+ÄM\L|G@»ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J091245-251254-D?€bMÒñ©ü?_>‰¨ŠÎ%091248-251255ÀTy™™™™š@ÌÌÌÌÌÍNVSSJ091248-251255ÀVmp£×
=?èõ\(ö@iJ091245.56-251255.3AllWISE?ə™™™™šÀU•OïI@ÈÅÉ£L¡POGSII-EG-261@aqO
"MÀOô—c^t*@qŸhÍKÀ$=ÈuO7v?=}¿H˒Â!Ö=ó¶FNInspectionRM Synthesis - Pol. IntRMextract?êE¡ÊÀƒ?»çl‹C•¿-Oß<ÔýôM>¼ =à˜;‹\À2012PASA...29..214GPeak?¦ªÅ"œ‡ô?€¥_À½M>¼!?¸Ò^Ý)5?¯#c²W@pÈM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J091803-635502-D?€bMÒñ©ü?kÇqC9:´-øø-øøøu--øÀ;ulaR*o@N7c¡ POGSII-EG-262@ar[0HÀ>Îóõ/Âe@pßÎ1PÛ@)ÒU°5½Q?A
8ÅCBŸéü>]/NInspectionRM Synthesis - Pol. IntRMextract?ü¸Që…¸?Ân—Oß;¿A%<ƒoM>¼ <—µ(;6"Œ2012PASA...29..214GPeak?…!©·D?\ϟb@÷M>¼!?ªé$ò'Ð)?§øʁ˜ñÔ@fPM>¼ M!+ÄM\L|G@»ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J091815-304854-S?|¬1&éy?aW«¸€®091815-304854@V,ÌÌÌÌÍ@	™™™™™šPKSB0916-305@SW
=p£×?éG®záH?ðiJ091815.92-304855.7AllWISE?ó333333@VëpCß@""/¥	9POGSII-EG-263@ašjÒܱFÀ5 |"µÜÆ@ov¸Që…@3îÀ//˜t?/uMUiÃùÛ=8QìNInspectionRM Synthesis - Pol. IntRMextract?ú¸Që…¸?\(õ¿Co<‹C–M>¼ =ŒlÛ;4('2012PASA...29..214GPeak?¥°I"²?p\5û€M>¼!?°`VìÔª?«v³»ƒÏ-?ù™™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J092317-213744-C?"záG®{?iE¶Ãvö092316-213744ÀU`@+™™™™™š-øøøu--øÀaö@c^@¶HÇ.¥POGSII-EG-264@b'´9XbÀ@þI<‰ô
@p|ˆ5~g@,XOLnn?A±Ù+à‹C‹ÎÙ>S÷ÏNInspectionRM Synthesis - Pol. IntRMextract@"t¼j~ú?ËIº^5¿h´9<e`BM>¼ <Ù×w;w©2012PASA...29..214GPeak?'zÞ
)?W†€ ôiÿM>¼!?ªé$ò'Ð)?§øʁ˜ñÔ@fPM>¼ M!+ÄM\L|G@»ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J094056-335914-S?€bMÒñ©ü?isÙìpD094056-335916@q¸@ÌÌÌÌÌÍPKSB0938-337@p²\(õÃ@\(õ\@iJ094056.37-335913.8AllWISEø@`"_õI@7]ü~k?êPOGSII-EG-265@bT§†Â&À*äœõn¬†@o$ò䎊@=ˆ{5*"8?>ÍJ¡!Á|j=@ƒNInspectionRM Synthesis - Pol. IntRMextract?õÒñ©ûçm?½p£×
=q¿[çm<‹C–M>¼ =H†:ÊæC2012PASA...29..214GPeak?¢`^»NÓµ?jy´Iç·M>¼!?°`VìÔª?«v³»ƒÏ-?ù™™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J094633-132703-C?ˆ"t¼j~ú?`ÎxžwO094633-132659À.ffffff@'ffffffNVSSJ094633-132659À5£×
=p¤?ì(õ\)@iJ094708.00-133827.6AllWISEøÀ#ˆ3"l<@'NLrŸYÍPOGSII-EG-266@b]FˆzeÀ+š¬Ùè>B@o4Dg8~@=|Jb#á‡?'—Ì9ÿÖÁ<¬1NInspectionRM Synthesis - Pol. IntRMextract?øÔýó¶E¢?Á&éxÔýô¿r°!<‹C–M>¼ >Qœ;"v¸2012PASA...29..214GPeak?µ'5+‹àT?}òh™a!M>¼!?°`VìÔª?«v³»ƒÏ-?ù™™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J094739-134806-C?†‡+Iº?gaE•5†Ë094739-134815À1€@+™™™™™š-øøøiJ094708.00-133827.6AllWISEøÀ,g]Ý*é@$,²•éá±POGSII-EG-267@b}k›ÀQ¹Y5ü;O@rRç-¡#À)ø/×^ G?JÞ¨—c^tAÎÙ?/\)NInspectionRM Synthesis - Pol. IntRMextract?ú"t¼j?Â-V"¿l‹D<‹C–M>¼ <Í7Á;¹Uø2012PASA...29..214GPeak?t°Ïëé?nr~·%"_M>¼!?¸Ò^Ý)5?¯#c²W@pÈM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J095136-705341-S?"záG®{?k¥ãS÷ÎÙ-øø-øøøiJ095136.86-705345.6AllWISEø?æz-ë>@KEJ€àPOGSII-EG-268@b®FñVÀ<¢9'Í`@pmÞÊl @4kæÿë?BYž×ÆûÒC	š^>&éyNInspectionRM Synthesis - Pol. IntRMextract@ûçl‹C–?Ł$Ý/¿g®<uM>¼ <¢Òþ;VX2012PASA...29..214GPeak?'gfòU?TJö,RfM>¼!?ªé$ò'Ð)?§øʁ˜ñÔ@fPM>¼ M!+ÄM\L|G@»ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J095750-283808-D?€bMÒñ©ü?`óê»Ë095749-283814@cy™™™™š@ÌÌÌÌÌÍPKSB0955-283@`/®záH?àõ\(ö?ðiJ095751.70-283807.0AllWISEø@RÁr%·@&uQ´þyîPOGSII-EG-269@bÇØåóÀ3"™®'O"@pôðØDÐ@;µÀ­Ú?4øµˆãhñA‡p¤=\)NInspectionRM Synthesis - Pol. IntRMextract?óp£×
=q?½p£×
=q¿YX<›¥ãM>¼ =eG;$ ^2012PASA...29..214GPeak?§––èÒ³?sÄUÖA]ãM>¼!?°`VìÔª?«v³»ƒÏ-?ù™™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J100055-193108-D?€bMÒñ©ü?fëÔÏЍL100055-193109@'ffffff@ÌÌÌÌÌÍ-øøøiJ100055.46-193114.5AllWISE?ó333333@-#«êÔõ@#ÿiKZPOGSII-EG-270@bËn.±Ä3À:ž­-Ëf@paÕhƓ@6y™™™™š?@jüÎXÁ˜ñª=™™šNInspectionRM Synthesis - Pol. IntRMextract@áG®zá?ÈQë…¸R¿oß;<uM>¼ <¶Kì;3³ 2012PASA...29..214GPeak?v's½N?Sýú>nf-M>¼!?ªé$ò'Ð)?§øʁ˜ñÔ@fPM>¼ M!+ÄM\L|G@»ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J100123-263720-D?€bMÒñ©ü?`腏÷Yh100123-263720@`"33333@!™™™™™š-øøøiJ100123.78-263723.4AllWISE?å©ûçl‹D@`þKÿGs\@¢‹°£POGSII-EG-271@bÐæÿëÀ:g@pgS÷ÎÙ@6V‹¤ô?3©*0U2aCZ=‹C–NInspectionRM Synthesis - Pol. IntRMextract?ã\(õ\?µ?|í'hs¿#•<Ý/M>¼ <ã†M:à†2012PASA...29..214GPeak?§.	…J
?|EÒ9LëM>¼!?ªé$ò'Ð)?§øʁ˜ñÔ@fPM>¼ M!+ÄM\L|G@»ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J100206-265606-S?|¬1&éy?]É>¢Òþ?100206-265606@aVfffff@ÌÌÌÌÌÍPKSB0959-266@dtÌÌÌÌÍ?òzáG®@iJ100206.73-265613.9AllWISE?ìÌÌÌÌÌÍ@`þKÿGs\@¢‹°£POGSII-EG-272@bú3]$žEÀ)—Z1¤½º@o•Ä\»Â¹@@η`,'?B¼£n/AZ°!=©ûçNInspectionRM Synthesis - Pol. IntRMextract?ß
=p£×
?¼(õ\)¾l‹D=49XM>¼ <Èîò:ëgÃ2012PASA...29..214GPeak?©äºå›¶?ˆ¯Sk¯øÎM>¼!?°`VìÔª?«v³»ƒÏ-?ù™™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J100715-124745-S?'n—Oß;?^¯îo´ÃÂ100715-124746@+ffffff@333333PKSB1004-125@)(õ\)?ò¸Që…¸@iJ100715.22-124745.9AllWISE?ùC•$Ý¿÷>ÎÝHE@!çAi	¯POGSII-EG-273@c%a(9.ÀE}…œŒ"!@q(6P%…@%ì^³¾#?A]öU\RçC
ß>=p¤NInspectionRM Synthesis - Pol. IntRMextract?în—Oß;?¼(õ\)¿"Ñ<¼jM>¼ <¶?W;V^F2012PASA...29..214GPeak?—ôgĂIÂ?qìâ±SJ¼M>¼!?ª¬1&é?©o¨.‡ÒÈ@fÐM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J101236-425901-D?|¬1&éy?dʒ_ét£-øøPKSB1010-427@`ݏ\(ö?â\(õ@iJ101236.96-425905.2AllWISEøÀ@¨˜¢"Õ@BqFÜ]cˆPOGSII-EG-274@c<•éᰊÀ 5‹'¢@oKv5çBš@C/ã*cÇ?CUGZ1¤¾Á>Ù=›¥ãNInspectionRM Synthesis - Pol. IntRMextract?ý¥ãS÷ÎÙ?Ձ$Ý/¿O <ƒoM>¼ =
NÓ;UQ×2012PASA...29..214GPeak?""G³½"?cUGš¦M>¼!?°`VìÔª?«v³»ƒÏ-?ù™™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J101533-080624-S?'n—Oß;?g—Ì9ÿÖ-øøPKSB1013-078À)Ç®záH?ã333333@iJ101533.41-080619.4AllWISE?ã333333À"
äKn"\@"|a0œþPOGSII-EG-275@ch
xÀÀ@¢]yÑ@p֊|ZÄr@4ºpŽÞTµ?.%"ôÆæÚ–ºá=‡+NInspectionRM Synthesis - Pol. IntRMextract@
Oß;dZ?ÎvÈ´9X¿WÎÙ<e`BM>¼ =b-Q;=ý&2012PASA...29..214GPeak?'1"Aa®å?X—wfÄá1M>¼!?ª¬1&é?©o¨.‡ÒÈ@fÐM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J102056-321100G4Jy 839D?|¬1&éy?h¬Ÿ/ۏÞ102057-321102ÀT`@333333-øøøiJ102056.65-321103.9AllWISE?ó333333ÀT]Þß)@!¡äq.@…POGSII-EG-276@ctd™Ì£À%@Áü28@oŸQë…@Bâ1PÚãç?uMUiÁéß;<‹C–NInspectionRM Synthesis - Pol. IntRMextract@çl‹C•?Ç®záG®¿
V<ƒoM>¼ >t×ñ;)Ô2012PASA...29..214GPeak?»YÇà3>ê?'†4«#°M>¼!?°`VìÔª?«v³»ƒÏ-?ù™™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J102232-103747-S?€bMÒñ©ü?sG¥°ÿí102232-103743À>³33333?ã333333PKSB1020-103À>xQë…¸?ØQë…¸R@iJ102232.81-103744.2AllWISE?É7KƧïžÀ;i^|Y@ƒlß&k¥POGSII-EG-277@c'8ÅCÀQ®Ížƒä&@r4ãø¶À&"Ý/Ÿ¾?JÞ¨—c^tÁ̙š?DÝ/NInspectionRM Synthesis - Pol. IntRMextract?úZ¬1'?° ě¥ã¿KC–<"t¼M>¼ <×¾˜;ÓI¿2012PASA...29..214GPeak?_ÁÜ@	ó?q
õø%é0M>¼!?¸Ò^Ý)5?¯#c²W@pÈM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J102404-704439-D?"záG®{?md"Õº®-øøSPASSJ102413-704418À:áG®zá?ð£×
=p¤?ðiJ102404.48-704442.5AllWISEøÀâC™²Ä
@L/'¡ ÏPOGSII-EG-278@c¬…ðoiDÀ2àå`A‰7@pdsõ/Âe@@HɅðoi?>ÍJ¡!Â:ÌÍ>$ÝNInspectionRM Synthesis - Pol. IntRMextract?Üí'hr°!?¶È´9Xb¾çl‹=¥ãM>¼ <ã´p;:ùf2012PASA...29..214GPeak?¯|YsŠ2?‹÷+OØ
M>¼!?°`VìÔª?«v³»ƒÏ-?ù™™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J102933-185245-S?x"t¼j~ú?eÔèû¼¾102933-185249À>™™™™š@ÌÌÌÌÌÍPKSB1027-186ÀGqë…¸R?øQë…¸R@iJ102933.09-185250.2AllWISE?ü‹C•%À@|ú?̞ª@^¹? §POGSII-EG-279@cÚÄ2ÊW¨À6!¦
Ebá@pWðí=†@>ђd3?Fœ#·•-#Áp£×>¸RNInspectionRM Synthesis - Pol. IntRMextract?öƒn—P?½ó¶E¡ÊÁ¿Y™š<ƒoM>¼ <ŠÃ¨;+.2012PASA...29..214GPeak?ˆ§óFiäµ?aG=|Ó×öM>¼!?ªé$ò'Ð)?§øʁ˜ñÔ@fPM>¼ M!+ÄM\L|G@»ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J103521-220747-S?tzáG®{?`ûefŒ&103521-220745À,™™™™™š@ffffffNVSSJ103521-220745À2E¸Që…?å¸Që…?ðiJ103521.97-220743.4AllWISEøÀ0`–x|é`@ð€0<POGSII-EG-280@dDBZîc ÀG¹·¿Ža@q¥ÍÒñ©ü@$ç¬Ä?CUGZ1¤¾A ^5>/NInspectionRM Synthesis - Pol. IntRMextract?ü¬1&éy?Ã÷ÎÙ‡+¿,‹D<‹C–M>¼ =#pH;îsç2012PASA...29..214GPeak?–ÍÂI$'?rnR÷¼JM>¼!?­_™Ã‹«?«¤ô^@Vù™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J104830-472726-D?€bMÒñ©ü?t!ÀD(Mý-øøSPASSJ104827-472736ÀCÇ®záH?øzáG®{@iJ104830.31-472729.2AllWISEøÀ<I€í )@BɒBCJPOGSII-EG-281@diú¬Ùè>À+mñ.ð®@p'ÓØZ@D,Âã?@bMÒñ©üÁ'zá=Ý/NInspectionRM Synthesis - Pol. IntRMextract@j~ùÛ"Ñ?ŏ\(õÿ["Ñ<ƒoM>¼ <µ¿j;+ù2012PASA...29..214GPeak?"ßÂC—?WžÆ"ªÙ6M>¼!?°`VìÔª?«v³»ƒÏ-?ù™™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J105315-134303-D?x"t¼j~ú?a¡3ß*ž105315-134303À>ffffff@333333-øøøiJ105315.20-134308.8AllWISEøÀ8ºúÆ\@âGE8ï5POGSII-EG-282@dmˆzdØÀ-—žYòº@p'"åÞÊ@C¢9.÷<??uMUiÁC™š=®{NInspectionRM Synthesis - Pol. IntRMextract?ן¾vÈ´?²ñ©ûçl‹¿…¸=#×
M>¼ <™sÚ:óË>2012PASA...29..214GPeak?ª'8ˆÝ@ˆ?ˆ4pZ®•YM>¼!?°`VìÔª?«v³»ƒÏ-?ù™™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J105341-144807-S?|¬1&éy?[¬-ðÔ105341-144802À™™™™™š@"ÌÌÌÌÌÍ-øøøm--øÀ/;Í5¨X@é¯[¢¾POGSII-EG-283@dŒ¯öÓ0"ÀD7(Âz@q‰M@$³>@1rº`??uMUi@ê¸R>¬NInspectionRM Synthesis - Pol. IntRMextract?ò5?|í'h?ÀbMÒñ©ü¾¥`B<´9XM>¼ <¬Õ·;5ˆã2012PASA...29..214GPeak?'üº}Y?jAƓMðM>¼!?ª¬1&é?©o¨.‡ÒÈ@fÐM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J105734-402605-D?x"t¼j~ú?bW…øÒå-øø-øøøiJ105734.29-402607.5AllWISEøÀ8¢¤Û<@;'ˆ*ÜMPOGSII-EG-284@d"ÙÓEŒÒ?ùêžnëp@op6÷ãÑÌ@JbÓØYÈÉ?1±Ù+à‹Â! Å=›¥ãNInspectionRM Synthesis - Pol. IntRMextract@¢Ðå`A‰?Õ/Ÿ¾vɾœ¬<uM>¼ =1œZ;A3<2012PASA...29..214GPeak?"$O¦YÃ÷?PQó$
·/M>¼!?°½f'|EÌ?­!ê5"`@g,ÌÌÌÌÍM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J105829+013354G4Jy 885S?"záG®{?qhr° Ĝ105829+013358À9LÌÌÌÌÍ?ó333333-øøøiJ105829.59+013358.7AllWISE?ì"t¼j~ú¿ð©'ÿqdÇ@G#$È6ePOGSII-EG-285@d¼"vò¥¤À@nu%F@qb
»Då@8úÜ	€²?,Õùœ8°KBéy=D›¦NInspectionRM Synthesis - Pol. IntRMextract@
ñ©ûçl‹?θQë…¸¿d"<e`BM>¼ =€8;&ÚË2012PASA...29..214GPeak?"亮?XüåÜöƒˆM>¼!?ª¬1&é?©o¨.‡ÒÈ@fÐM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J110331-325116G4Jy 891D?x"t¼j~ú?fåŠ2ôI110331-325118@0333333@333333PKSB1101-325@@Ñë…¸R?æzáG®?ðiJ110331.52-325116.6AllWISE?֧-@/Qõß덂@&fq¬ÆaPOGSII-EG-286@dÀ¹à`þHÀRzA5Tu£@ry†`ÔÀ)/é·¿Ž?4øµˆãhñB9>w=yÛ#NInspectionRM Synthesis - Pol. IntRMextract@|í'hr°?Ù&éxÔýô¿
V<´9XM>¼ =' ÿ;'œþ2012PASA...29..214GPeak?""˜×aי?dMɏ|×M>¼!?¸Ò^Ý)5?¯#c²W@pÈM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J110407-735518G4Jy 892D?†‡+Iº?t§e47?-øø-øøøiJ110408.95-735511.8AllWISEøÀ0Â;FýëS@J
ãÁnPOGSII-EG-287@dÖÉ2
™FÀ-uÔèû½@pÈP|"µÝ@D†VÿÁß?Fœ#·•-#Á™?}>hsNInspectionRM Synthesis - Pol. IntRMextract?àÝ/Ÿ¾w?¶E¡ÊÀƒ¿D›¦=oM>¼ <X8;;ê-2012PASA...29..214GPeak?™¤‹ M¹?xaŸ™DX–M>¼!?°`VìÔª?«v³»ƒÏ-?ù™™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J110653-144431-D?|¬1&éy?[šu%F110653-144431ÀÌÌÌÌÌÍ@&333333-øøøiJ110653.78-144434.5AllWISEøÀ5Eóbb˧@†Vîú?POGSII-EG-288@dæ{ž@_ö"Ft@oÄ´·,R@KpFŸ¸?'—Ì9ÿÖAŽùÛ<‹C–NInspectionRM Synthesis - Pol. IntRMextract?÷?|í'hs?Ä"t¼j¾ô¼j<¬1M>¼ =óïk;%È2012PASA...29..214GPeak?´üHtÏæ¡?'ec‡´4M>¼!?°½f'|EÌ?­!ê5"`@g,ÌÌÌÌÍM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J110846+020242-T?"záG®{?i0¾
í(110846+020242@0LÌÌÌÌÍ?ôÌÌÌÌÌÍ-øøøiJ110845.48+020240.9AllWISE?Ä"t¼j@+s/ÊÈæŽ@n®[È}³POGSII-EG-289@dïÕϪ͟ÀBÅÏVêÈ`@q™ZÙjj@5¶°_¯?H?'æFñVAdŸ¾?ƒNInspectionRM Synthesis - Pol. IntRMextract?ön—Oß;?ÂÐå`A‰7¿¥ã<¬1M>¼ <"ìc;H«Ö2012PASA...29..214GPeak?‡³ÔM>?dwº§µã?M>¼!?ª¬1&é?©o¨.‡ÒÈ@fÐM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J110957-373223-C?'n—Oß;?`¡7óŒT6110957-373220À?ffffff?û333333PKSB1107-372ÀCó33333?Ã333333@iJ110957.65-373220.9AllWISE?…*™0¾À?v"t¼@]ܤ±$ÑPOGSII-EG-290@dðèÑQ­À;~灃ù@qN$tSŽó@>3pÍÈuO?DøµˆãhñÁJí'=…¸NInspectionRM Synthesis - Pol. IntRMextract?øbMÒñª?ÀbMÒñ©ü¿?|î<‹C–M>¼ <¤Y:àC¢2012PASA...29..214GPeak?‹Q‡Ɉ,?ZTñ·¾YM>¼!?ªé$ò'Ð)?§øʁ˜ñÔ@fPM>¼ M!+ÄM\L|G@»ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J111007-272960-S?x"t¼j~ú?YóÇ™kw111007-273002@E™™™™™š@,ÌÌÌÌÌÍ-øøøm--ø@EïÝëÙ@%'AÈ!laPOGSII-EG-291@e×Ûô‡ýÀ(ª™0¾
í@pÈTèû½@EìþG™Å?K2‹m†ìA\Ĝ?
'hNInspectionRM Synthesis - Pol. IntRMextract?ð›¥ãS÷Ï?¿|í'hr°¿<¬<¼jM>¼ <>­O:ôs2012PASA...29..214GPeak?†öIâ(ro?bNAØ)ÁM>¼!?°`VìÔª?«v³»ƒÏ-?ù™™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J111253-121947-C?|¬1&éy?[`úÛ3-øø-øøøiJ111250.75-121920.9AllWISE?±–R½<6À8íy|ßý@Ø	A|¢POGSII-EG-292@e&kz¢]À!¡laR*o@p±‹'¡¡@G®¥øL­X?:6âëC-ÁqOß=™™šNInspectionRM Synthesis - Pol. IntRMextract?éë…¸Qì?º¬1&é¿d"<ÌÌÍM>¼ <ãx;	]2012PASA...29..214GPeak?¡"š¤X~k?t–š&ìòM>¼!?°`VìÔª?«v³»ƒÏ-?ù™™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J111647-084909-D?|¬1&éy?aÆÑáÃô111649-084901À.333333@™™™™™š-øøøiJ111646.62-084918.8AllWISEøÀT:!cýÖ@µ%t-ÏPOGSII-EG-293@ev+Uï ÀC<ÝÖàL@qÓîàóË>@5x|"µÜÆ?*6âëC-Â>J='ïžNInspectionRM Synthesis - Pol. IntRMextract?éó¶E¡ÊÁ?ÁG®záH=Ý/=oM>¼ =DhE:ûeg2012PASA...29..214GPeak?®E»¸Xb|?"»
t3SM>¼!?ª¬1&é?©o¨.‡ÒÈ@fÐM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J112644-382846-S?|¬1&éy?a`4Pi¥112644-382841ÀG@@PKSB1124-382ÀG¦fffff?áG®záH@iJ112644.13-382843.9AllWISEøÀGÁÝ"…f@ žd£PÓPOGSII-EG-294@e'[ÕìÀ8ÒÞÑ·@q‡#Y5ü;@A<…±…Hª?DPïܜM©A§Qì>¬NInspectionRM Synthesis - Pol. IntRMextract?ì"t¼j?¹™™™™™š¿0£×<´9XM>¼ <—»s:ö«2012PASA...29..214GPeak?•š"Ó®\?jX¿1®!M>¼!?ªé$ò'Ð)?§øʁ˜ñÔ@fPM>¼ M!+ÄM\L|G@»ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J113006-244940-S?tzáG®{?\G^cb¥ç113006-244939@'333333@333333-øøøiJ113006.62-244939.1AllWISEø@(1üóÜO@'l~®POGSII-EG-295@eÖfƒCÀ;hDЩ*@q»¢ðZp@@^ßP]¦?Fð¸ºÇÁ'…=ß;dNInspectionRM Synthesis - Pol. IntRMextract?áÛ"Ðå`B?´záG®{¿L‹D<å`BM>¼ <'>Ÿ;q"2012PASA...29..214GPeak?-9£Èò<?v÷2SH9M>¼!?ªé$ò'Ð)?§øʁ˜ñÔ@fPM>¼ M!+ÄM\L|G@»ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J113846-272429-D?tzáG®{?[.Y¯ž¾113846-272431À%@-øøøu--øÀ/ ¸Œ£çÑ@ Ùçtî¿fPOGSII-EG-296@eÙZpŽÞUÀ+¯0çÿX:@qXSŽóMj@F·‡iì,ä?"Yž×ÆûÒÁµÝ/=%NInspectionRM Synthesis - Pol. IntRMextract@.Ÿ¾vÈ´9?ð´9XbN¿H´9<e`BM>¼ >5ç<"3œ2012PASA...29..214GPeak?‡µ"2J^?LŠm±ŸKM>¼!?°`VìÔª?«v³»ƒÏ-?ù™™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J113910-135044G4Jy 933D?'hr° Ĝ?"+¶g/º113910-135042À@À?àPKSB1136-135À6"záG®@/úáG®{@iJ113910.70-135043.6AllWISE?áº^5?|îÀ5¤¼ßï¿@@@ª§ÞÖ»POGSII-EG-297@eå ä¶1À,Ë)^ž@qaÕÅ.rÚ@F³™o¨.ˆ?&H@áqŸ€Ágl‹=oNInspectionRM Synthesis - Pol. IntRMextract?øě¥ãSø?\(õ¿K<›¥ãM>¼ =‰"Ù:ö'92012PASA...29..214GPeak?¦%µåÞìÑ?qRú•Iš}M>¼!?°`VìÔª?«v³»ƒÏ-?ù™™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J114043-140213-D?Ž¸Që…¸?a˜®¸ϧ114042-140208À0@333333PKSB1138-137À;nzáG®?î¸Që…¸@iJ114043.04-140206.3AllWISE?ã333333À3üM˜9GI@ÆÖÜGªPOGSII-EG-298@eð
¦L/ƒÀ?Y±Ù+á@qßR¨C€ˆ@=8÷´·?Iãøµ‰Áݕ>G®NInspectionRM Synthesis - Pol. IntRMextract?ßl‹C•?´ýó¶E¡Ë¿yÛ#=+M>¼ <'–³;,}¢2012PASA...29..214GPeak? Ÿokª~-?:íF½Ô>M>¼!?ªé$ò'Ð)?§øʁ˜ñÔ@fPM>¼ M!+ÄM\L|G@»ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J114159-312048-D?x"t¼j~ú?`Æ÷ µí114200-312110À!333333@)ÌÌÌÌÌÍ-øøøu--øÀ5CZÎ@!¸¾Q	POGSII-EG-299@eò'¼U†D@£S÷ÎÙ@pu3H+è¼@O+­À˜$?Q4êJŒA_Û#=©ûçNInspectionRM Synthesis - Pol. IntRMextract?óƧ-?öE¡ÊÀƒ¿G®<ÌÌÍM>¼ <×ý';f)•2012PASA...29..214GPeak?•×û ¹"L?oßsí"jM>¼!?°½f'|EÌ?­!ê5"`@g,ÌÌÌÌÍM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J114219+045458-S?ŠŸ¾vÈ´9?hú7i"ÙI114219+045459@0€@
ffffff-øøøiJ114220.11+045456.8AllWISE?ã\(õ\@)
}$
=@¨¨mqóbPOGSII-EG-300@fyЦv!À+ŽÿP3@qtÍt'y@G¥¹bŒ½?FH@áqŸ€A  Å? ÅNInspectionRM Synthesis - Pol. IntRMextract?ìýó¶E¡Ë?»dZ¬1¿¸R<¼jM>¼ <W¾˜;?]2012PASA...29..214GPeak?Är¸:Æ?má³²îyOM>¼!?°`VìÔª?«v³»ƒÏ-?ù™™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J114449-134702-D?|¬1&éy?]q*ÇC 114449-134701@(@/-øøøiJ114449.57-134700.8AllWISEøÀ,»Å£ãŸ@1'Ýãu†POGSII-EG-301@f
\Rç-¡À0ê~RvŠ@qk¹Œ~(@Eõ/Âek?5 {5*"8Á\)=ixÕNInspectionRM Synthesis - Pol. IntRMextract?ÙÊÀƒn˜?´¼j~ùÛ#¿(1'=¾wM>¼ <ÿï9:ÕA2012PASA...29..214GPeak?³Ø•ºë	‡?{"ýàåÓM>¼!?°`VìÔª?«v³»ƒÏ-?ù™™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J114516-165458-D?|¬1&éy?^WÙÛ©£114516-165510À%™™™™™š@#ÌÌÌÌÌÍ-øøøiJ114517.88-165608.3AllWISEøÀ3ä,¡Hº"@&8!ïPOGSII-EG-302@f?'æGÀ?ü9Õä¤@qñ1;â.^@<Ü\»Â¹N?H?'æFñVÁÕçm>ª~úNInspectionRM Synthesis - Pol. IntRMextract@p£×
=q?Äýó¶E¡Ë¿_|î<ƒoM>¼ <åds;¢U*2012PASA...29..214GPeak?‹èôÉÏj?eª/†[OM>¼!?ª¬1&é?©o¨.‡ÒÈ@fÐM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J114548-315904-D?'n—Oß;?j|¨"1¡114548-315904À5ffffff@™™™™™š-øøøiJ114548.63-315905.2AllWISEøÀ6{·¼]ê@;î²Ð¢POGSII-EG-303@f=W)²€ñÀ50Ó¢±@qË­­ê‰@CÑá\¦Ê?R×süPHÁ¡ƒ>‡+NInspectionRM Synthesis - Pol. IntRMextract?ô° ě¥ã?½²-V¿l1<"t¼M>¼ <Âì;g°2012PASA...29..214GPeak?‹ËÍøGG?hu¡Í¿îM>¼!?ªé$ò'Ð)?§øʁ˜ñÔ@fPM>¼ M!+ÄM\L|G@»ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J115138-210644-D?x"t¼j~ú?c
ù½ÆŸŒ115138-210645À™™™™™š@ÌÌÌÌÌÍ-øøøiJ115138.50-210642.1AllWISEøÀ%F8!ï@•§íåKPOGSII-EG-304@fB¨C€ˆQÀB%[[Õ@rnm›äÍ@93/D')‰?Fð¸ºÇAmïž> ĜNInspectionRM Synthesis - Pol. IntRMextract?àzáG®{?µÂ\(õÿl1=oM>¼ <‡¨Ö;@Y!2012PASA...29..214GPeak? vª Oˆ³?åÊ(ÒåàM>¼!?ª¬1&é?©o¨.‡ÒÈ@fÐM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J115218-361033-D?|¬1&éy?aSyú—á3115218-361033@Hs33333@1LÌÌÌÌÍ-øøøiJ115218.52-361032.4AllWISEø@á£n.±Ä@,SÞ¤e¥POGSII-EG-305@fUŒûüeA@j+ÿC@p¬
Ebà @Pj¼£?Sý
xÀA‰'h@e¡ËNInspectionRM Synthesis - Pol. IntRMextract?ß®záG®?Àƒn—P¿kC–=TýôM>¼ <ÙWŠ<\‹‡2012PASA...29..214GPeak?«q1¿ZK?ŸNüN©M>¼!?°½f'|EÌ?­!ê5"`@g,ÌÌÌÌÍM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J115440+065058-S?Ž¸Që…¸?mæšÔ,<Ÿ115440+065104@'™™™™™š@2™™™™™š-øøøm--ø@'àìØÛÎÈ@Ò7y…POGSII-EG-306@fd³(¶Øo@ ‰³úmð@pŸò䎊@Pƕéᰊ?VÆ"¦óõÁ£MÓ>-VNInspectionRM Synthesis - Pol. IntRMextract?Ñ$Ý/ ?'n—Oß;¿e¸<í'hM>¼ =%;'š¢2012PASA...29..214GPeak?¾Pלd?'´…×6ƒyM>¼!?°½f'|EÌ?­!ê5"`@g,ÌÌÌÌÍM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J115636+081654-D?"t¼j~ùÛ?rž²g-øø-øøøiJ115635.66+081655.9AllWISEø@"ã~,UÉ`@Mð,MfPOGSII-EG-307@f"ˆ†aÀEë}At>–@rZ¢œwšk@2&	VÀÖõ?"Yž×ÆûҐ·L=C–NInspectionRM Synthesis - Pol. IntRMextract@£×
=p¤?Æ$Ý/Ÿ¾¿["Ñ<‹C–M>¼ >±:;†h2012PASA...29..214GPeak?°O%½‰Ø?w&e].FÐM>¼!?ª¬1&é?©o¨.‡ÒÈ@fÐM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J120225-435041-D?'n—Oß;?rVy‰XÙ¶-øøPKSB1159-435ÀS
áG®{?ú\(õ@u--øÀ+wškP°ò@AÇÔA5TvPOGSII-EG-308@f•"t¼jÀ=Í\Rç-¡@r'˜$ q@?ãFÜ]cˆ?N%"ôÆæÚÃ$lJ?záNInspectionRM Synthesis - Pol. IntRMextract?ÛIº^5?·
=p£×
¿J=q=,1M>¼ <bmH;7=2012PASA...29..214GPeak? ÄsäCò?ƒ·TüJpM>¼!?ªé$ò'Ð)?§øʁ˜ñÔ@fPM>¼ M!+ÄM\L|G@»ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J120238-294841-D?x"t¼j~ú?`ªJè[120239-294813Àdöfffff@/-øøøm--øÀW©!ÌÙb@'ßúã`	POGSII-EG-309@f¬^J82vÀ:ÚãæÄÆ@r%ÁJM+,@A—n'"šV?:6âëC-·L=çl‹NInspectionRM Synthesis - Pol. IntRMextract@_;dZ¬?Õ²-V¿;dZ<e`BM>¼ <ûmÊ;6Ap2012PASA...29..214GPeak?yõ=JæÿP?GÆó†¥öM>¼!?ªRiY_í¦?¨÷QÕR@vM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J120533-263407G4Jy 974S?|¬1&éy?eã—­[ï120533-263408Àb°@)™™™™™š-øøøiJ120533.21-263404.4AllWISE?é&éxÔýôÀD¸8!¯}1@'iÐ >céPOGSII-EG-310@gŽÉ[ÿÀ$ŸRü&V¬@rýÉÄڐ@IÜSâÖ#Ž?Õùœ8°KÁ‹D<´9XNInspectionRM Synthesis - Pol. IntRMextract@!¡G®zá?ã|í'hr°¿_;d<e`BM>¼ ?6B¯<d:¨2012PASA...29..214GPeak?´­ÎVÕu?wÁF–;M>¼!?°ð¸»?«‹¬q²–@v|ÌÌÌÌÍM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J121834-101851G4Jy 987 AT?'n—Oß;?Yž×Æü121834-101844À*333333@333333PKSB1216-100À+¨õ\)?ҏ\(õ@iJ121838.03-102035.2AllWISE?¶E¡ÊÀƒÀÖYJôðØ@
¹"Õ4z[POGSII-EG-311@g ä¶1À2'@¢‡~å@rC^҈Îp@F™™™™š?@bMÒñ©üÁMãT=çl‹NInspectionRM Synthesis - Pol. IntRMextract?ó…¸Që…?¾¸Që…¸¿;"Ñ<›¥ãM>¼ =0?-;ŸÆÚ2012PASA...29..214GPeak?¢ÝÊ}æÒ?u­iS6_ñM>¼!?°ð¸»?«‹¬q²–@v|ÌÌÌÌÍM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J121905-180907-S?|¬1&éy?pE®_ú;121905-180911À1€@ÌÌÌÌÌÍ-øøøiJ121905.43-180910.9AllWISE?È1&éxÔþÀ,]:É*@¤}Ãz=´POGSII-EG-312@gLÖwpyæÀ*üPHð@rT8…
@H«Ÿ¾vÉ?H"t¼j~úÁW@HA‰NInspectionRM Synthesis - Pol. IntRMextract?þ‹C•%?Ç
=p£×
¿k<›¥ãM>¼ <";ï2012PASA...29..214GPeak?ƒde&8
ò?d:"›ë‰M>¼!?°`VìÔª?«v³»ƒÏ-?ù™™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J122535-130339-C?"záG®{?cYyÒ9122535-130235À3ffffff@#NVSSJ122530-130339À&(õ\)?èQë…¸R?ðu--øÀ3K"X¼Z@ºœV|POGSII-EG-313@gVe"¯OÀ@cKƧïž@rlòù‡@=Ïq!«Ks?H?'æFñVÂ]Z=ß;dNInspectionRM Synthesis - Pol. IntRMextract?ùÛ"Ðå`B?Ãt¼j~ùÛ¿AG®<›¥ãM>¼ =Š+;y£2012PASA...29..214GPeak?—q'±á•?j&y OÄ=M>¼!?ª¬1&é?©o¨.‡ÒÈ@fÐM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J122646-324711-S?|¬1&éy?k€#¦Î5ƒ122646-324713ÀJLÌÌÌÌÍ@ffffffPKSB1224-325ÀK¸Që…¿þffffff@m--øÀKÐ,#tyO@!|ÊOD
òPOGSII-EG-314@g2LƒfQÀ@×ײë@r¬Ÿ!-w2@=œ¶"‹ë?J6âëC-žE>(õÃNInspectionRM Synthesis - Pol. IntRMextract?çC•$Ý?À ě¥ãT¿aG®=C–M>¼ <»ÄÒ;–_R2012PASA...29..214GPeak? $vÃnëî?1â½[M>¼!?ªRiY_í¦?¨÷QÕR@vM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J123402-334031-D?†‡+Iº?jØ]ú‡;-øø-øøøiJ123405.74-333916.3AllWISE?øÀRð²þÅm]@&»"–$šPOGSII-EG-315@hŸj"ò'ÀS2 f<tû@ríƒ'gMÀ+ÖÍòfºI?Iãøµ‰Á.È´>¬NInspectionRM Synthesis - Pol. IntRMextract@È´9Xb?ÒIº^5?¿C×
<ě¦M>¼ =[_¢< {52012PASA...29..214GPeak?—["™òê¢?tq.ÝôŽÊM>¼!?¸Ò^Ý)5?¯#c²W@pÈM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J124954-764752-D?Œ¬1&éy?y*sqäT-øø-øøøiJ124954.94-764747.0AllWISEøÀ	]™šäó@J4nCªy¼POGSII-EG-316@hY³Ð|…À=H{Üð0@ré˜~|â@@Ë<³åu:?@bMÒñ©üƒ
P=‰7LNInspectionRM Synthesis - Pol. IntRMextract@
ùÛ"Ðå`?Ð1&éxÔþ¿k<uM>¼ =
;®'2012PASA...29..214GPeak?ƒ»›ÉVŒ?Po @¡‡_M>¼!?ªé$ò'Ð)?§øʁ˜ñÔ@fPM>¼ M!+ÄM\L|G@»ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J125009-291627G4Jy 1026D?€bMÒñ©ü?cÿ¼ä!}125009-291629ÀKLÌÌÌÌÍ?öffffff-øøøiJ125009.99-291634.4AllWISE?è£×
=p¤ÀIé¡<%J<@"¦áçPOGSII-EG-317@h4ëšnÀ3ÃUGZ1¥@rèë;¸<ó@EÏò=?A]öU\RçÁ<í'>JNInspectionRM Synthesis - Pol. IntRMextract@©ûçl‹D?×|í'hr°¿ixÕ<e`BM>¼ <ùéÑ;`2Û2012PASA...29..214GPeak?x03YL7?I¯ü_bSM>¼!?ªRiY_í¦?¨÷QÕR@vM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J125021-194600G4Jy 1027D?ŠŸ¾vÈ´9?h"t¼j~ú125019-194551@333333@-øøøiJ125021.57-194605.5AllWISEø?ʱî$5in@	Es§—‰POGSII-EG-318@h´¢3œ@!Øó#x«
@ròdŽŠqÞ@Qòç-¡"û?@jüÎXAMûç=H´9NInspectionRM Synthesis - Pol. IntRMextract@þùÛ"Ðå?ÞvÈ´9X¿:áH<uM>¼ =ìÿ;¡r¬2012PASA...29..214GPeak?'â_‰2n
?Zd‰æ
r•M>¼!?°ƒn—P?¬¿±[W>«@ÌÌÌÌÌÍM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J125142+085616G4Jy 1028D?Ÿ¾vÈ´9X?{Þ.ôà125140+085558@%333333?ð-øøøiJ125142.87+085617.3AllWISE?ÐHð¹@#öD•[F@c×
=p¤POGSII-EG-319@h@s«ÉGÀ/XW)²€ñ@s̃fQn@G—©~+V?=}¿H˒ÁK?}=‹C–NInspectionRM Synthesis - Pol. IntRMextract?ç\(õ\?º^5?|푿o²<å`BM>¼ <é>;Õ2012PASA...29..214GPeak?£ø*ÏÇãò?yäª'ò´¿M>¼!?°`VìÔª?«v³»ƒÏ-?ù™™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J125600-154043-S?†‡+Iº?bæ!1¨ïx-øø-øøøiJ125600.24-154046.8AllWISEøÀ.'Æ°Sƒ@4Rş±âPOGSII-EG-320@hJñ•1äÀ@Éy(àÉÚ@s''d3@=HËæ?P¶0©7 Â0|î=¸QìNInspectionRM Synthesis - Pol. IntRMextract@Ïß;dZ?ÖÈ´9Xb¿R-<e`BM>¼ =@jô;\)2012PASA...29..214GPeak?ƒl£[9»¬?RG䯊ù	M>¼!?©Øƒº4CÔ?©ùrGE9@c6fffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J125720-333437G4Jy 1039S?†‡+Iº?p6†¤Ê125720-333441ÀGffffff@ÌÌÌÌÌÍPKSB1254-333ÀG÷
=p£×?Ýp£×
=q@iJ125720.62-333444.2AllWISE?ÈQë…¸RÀFxqOÎ@z<êlPOGSII-EG-321@hcWS£ìÀ7N¤¨ÁTÊ@s­w1Å@CÂKÛ ¥'?"Yž×ÆûÒÁáË<´9XNInspectionRM Synthesis - Pol. IntRMextract@ž¸Që…?ן¾vÈ´¿"9X<e`BM>¼ =ëY;/b2012PASA...29..214GPeak?–ÓÀcR0+?ZôÀbd›EM>¼!?ªé$ò'Ð)?§øʁ˜ñÔ@fPM>¼ M!+ÄM\L|G@»ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J130025-231806G4Jy 1043D?"záG®{?gÿCAž0130025-231818À>€@ffffff-øøøiJ130024.96-231805.3AllWISE?ñ¾vÈ´9XÀ4
u%F
¦@ߘ=yPOGSII-EG-322@h}¼j~ùÛÀ=}¾ ºK@s"ÿ—$t@@¦óõ/Âe?@bMÒñ©üÂqPå=ó¶FNInspectionRM Synthesis - Pol. IntRMextract?ðí'hr°!?ÀA‰7Kƨ¿MV<ě¦M>¼ < +";5V2012PASA...29..214GPeak?'ìuòs-?lùDwHM>¼!?ªRiY_í¦?¨÷QÕR@vM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J130345-292927-D?'n—Oß;?a:O‡&ÐO130345-292936ÀLÀ@-øøøiJ130345.86-292942.2AllWISEøÀK)ÿ`Ï‰@ Ä=‰ÎJ{POGSII-EG-323@h‡û"‰µ À5vò¥¤j@s2¦Á½¥@DÓeè'%?@jüÎXÁ<Qì>"uNInspectionRM Synthesis - Pol. IntRMextract?ÿ
=p£×
?ŸQë…¿G®<‹C–M>¼ =WÉ;ˆøb2012PASA...29..214GPeak?›Î²6dJ?iàCG'ZM>¼!?°ð¸»?«‹¬q²–@v|ÌÌÌÌÍM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J130459-210638-S?'n—Oß;?qPT¬)¿130459-210641À-ÌÌÌÌÌÍ@PKSB1302-208À*LÌÌÌÌÍ?ØQë…¸R?ðiJ130459.07-210642.3AllWISEøÀ,¹³(¶Øo@àk½¾<POGSII-EG-324@h•œwškQÀ5ÊéÌ·Ô@s9ü¤*í@DxR?gôÜ?0bMÒñ©üÀÔÝ/=#×
NInspectionRM Synthesis - Pol. IntRMextract@\(õÃ?Ç+Iº^¿S÷Ï<‹C–M>¼ =W!O;þ2012PASA...29..214GPeak?™«þmùãä?dHfÌM>¼!?ªRiY_í¦?¨÷QÕR@vM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J130641-214754-D?"záG®{?dL¾´ .130640-214814À?@ PKSB1304-215@X;…¸Qì@£×
=p¤@iJ130642.04-214750.8AllWISE?ÀA‰7KƨÀ03ND0±y@‹ñ¥Ê)"POGSII-EG-325@h™õì€Ç;À@FÇd®@s-"'û?§@> 
quŽ?C©*0U2aÁ¡Û#>VNInspectionRM Synthesis - Pol. IntRMextract?õ‡+J?Á©ûçl‹D¿WÎÙ<¬1M>¼ <橂;EP2012PASA...29..214GPeak?•àKtŠK]?j+v"'ùM>¼!?ªRiY_í¦?¨÷QÕR@vM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J130715-320754-S?"záG®{?eã—­[ï130715-320757À8ffffff@ffffffPKSB1304-318À8èõ\)?ðQë…¸R@iJ130715.17-320758.5AllWISE?ó`A‰7KÇÀB­fÉû@ ½ÿæՌPOGSII-EG-326@h¦ºˆ&ªÀRÊ!-w2@s%"ôÆçÀ(¦]9–úƒ?<Õùœ8°K@Ë\)>&éyNInspectionRM Synthesis - Pol. IntRMextract@È´9Xb?Óçl‹C•¿6‡+<ÌÌÍM>¼ =…}ž<4"2012PASA...29..214GPeak?šýX'À;¡?rèãâä'M>¼!?¸Ò^Ý)5?¯#c²W@pÈM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J130839-750940-D?Œ¬1&éy?zð{þ~Á-øø-øøøiJ130834.00-750956.6AllWISEø@Ââ¸Ç\K@JcÏ_ND1POGSII-EG-327@h©€4mÅÖÀ:'±1eә@s=™E¶Ã@B
Ð=›?Pà"&þrÁ V=ÊÀƒNInspectionRM Synthesis - Pol. IntRMextract?ÿ‰7KƧð?ÄzáG®{¿wÎÙ<ƒoM>¼ <¸Ÿ";Aü2012PASA...29..214GPeak?‡jÝpY\?\ììÜWM>¼!?ªé$ò'Ð)?§øʁ˜ñÔ@fPM>¼ M!+ÄM\L|G@»ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J130916-263356-D?€bMÒñ©ü?ežbV6mz130916-263401À:ffffff@-øøøiJ130916.55-263359.2AllWISEøÀ@x=ÿ?@ÊyþɟPOGSII-EG-328@h¶¼©ivÀ4!M"‰a@sQם
gb@EAÒ^Ý?HçW'ŽžB«Éº@AûçNInspectionRM Synthesis - Pol. IntRMextract?Á&éxÔýô?tzáG®{¿ë…<¬1M>¼ <¾aÐ;¯öÓ2012PASA...29..214GPeak?Æ3¿?¤È´ûTì^M>¼!?°`VìÔª?«v³»ƒÏ-?ù™™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J131049-200813-S?'n—Oß;?hPXÝç§D-øø-øøøiJ131048.87-200814.8AllWISEøÀ½8SL@SùdoPOGSII-EG-329@h¾‡+JÀ5ay|ßý@sSì‹C•@DžÚ¹õY´?D¤Ò²¿ÛMÁ
hs>+NInspectionRM Synthesis - Pol. IntRMextract@|í'hr°?Èõ\(ö¿St¼<‹C–M>¼ <˅¥;W­Ñ2012PASA...29..214GPeak?†D$Í(?[©Ä)SñM>¼!?ªRiY_í¦?¨÷QÕR@vM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J131151-212229-D?'n—Oß;?e·ŒÉ§~^131151-212226ÀÌÌÌÌÌÍ@ffffffPKSB1309-211À'ð£×
=q?ÚáG®zá@u--øÀ¸ÕÇGQÎ@ڊ'¥aNPOGSII-EG-330@hÆÃvõØÀSYª£­Ò@s/§îÀ-(¥Î[BF?K†nCªy¼À‰º^=™™šNInspectionRM Synthesis - Pol. IntRMextract?úéxÔýó¶?͑hr° Å¿Iûç<Ý/M>¼ =½lø<F6±2012PASA...29..214GPeak?¬'¢"ð+Ö?…[èÐݘM>¼!?¸…	¿œb¢?®«6z—@V¬ÌÌÌÌÍM>¼ M!+ÄM\L|G@	ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J131237-772412-S?'hr° Ĝ?']ªÖ-øø-øøøiJ131238.92-772413.7AllWISE?ð¿æ³×Ùõ@Kï¼£n/POGSII-EG-331@hç)ñkÀ?~°_®¼@sT2ßP]@?÷´·?H"t¼j~úÁ‡°!=ÀƒNInspectionRM Synthesis - Pol. IntRMextract?à‹C•%?¼(õ\)¿@Ĝ=,1M>¼ <ÇÉX;_732012PASA...29..214GPeak?¨&òŸqd…?ˆ–k¥{ù?M>¼!?ªRiY_í¦?¨÷QÕR@vM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J131652-312913-D?†‡+Iº?eN±=û
R-øø-øøøm--øÀ8läÚ	Ì2@$;:Í[hPOGSII-EG-332@hþ‡ü¹#£@3±Ép÷¹à@u™ÔǎŸ@Tæÿë?H"t¼j~ú@½ûç>bNNInspectionRM Synthesis - Pol. IntRMextract?øÐå`A‰7?Ž¸Që…¸¾Ëƨ<D›¦M>¼ =èK^<Ÿ-Ã2012PASA...29..214GPeak?²¸©Óçh?‰²ÃN2`ÕM>¼!?ºcÇOµJ?²ÖËSP	-@VÓ33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J131952+194138-S?­/Ÿ¾vÉ?‡c^t)ˆ-øø-øøøiJ131952.05+194135.6AllWISE?ãÃóà7
?øzáG®@½û
QøPOGSII-EG-333@i%¦Þüz:¿é	Ö¶Z›@tQÁ"³§@N{u¸e?QÛʖ'§]Bß;@7;dNInspectionRM Synthesis - Pol. IntRMextract?½ó¶E¡ÊÁ?€bMÒñ©ü¿Kƨ=D›¦M>¼ <°z</Ü2012PASA...29..214GPeak?DŽ¡@?µ€71Œi&M>¼!?°ƒn—P?¬¿±[W>«@ÌÌÌÌÌÍM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J132441-004726-D?ŠŸ¾vÈ´9?i" ä¶1-øø-øøøiJ132440.96-004714.9AllWISE?Òh	ԕ+@5Ã"åû@is˜ÔxPOGSII-EG-334@i8»Då_À´¼j~ùÛ@t6Íòfº@Mib¶®}?MÑ¢£Y6Áéy>ŠÀƒNInspectionRM Synthesis - Pol. IntRMextract@dZ¬1?ʬ1&é¿Tzá<"t¼M>¼ =Ó;{Ú×2012PASA...29..214GPeak?ŒÈ9uA$?`ïpXÓ ÇM>¼!?°ƒn—P?¬¿±[W>«@ÌÌÌÌÌÍM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J132706-024931-D?ŠŸ¾vÈ´9?oÍ$á`؈132704-024958@3ÌÌÌÌÌÍ@ffffff-øøøiJ132705.72-024933.0AllWISE?ΞÂÎFI@Lk‹iU.@0$öYŽPOGSII-EG-335@i>:¼"peÀ6³·•-#O@sœÅ.rÚ@C³kã}é:?A±Ù+à‹ÂØ>(õÃNInspectionRM Synthesis - Pol. IntRMextract?ê§ï²-?»"Ðå`A‰¿YX<ÌÌÍM>¼ <ΨÚ;Nå¬2012PASA...29..214GPeak?Ÿç>bõ??v#ž¬¹;îM>¼!?ªé$ò'Ð)?§øʁ˜ñÔ@fPM>¼ M!+ÄM\L|G@»ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J132747-224152-D?'n—Oß;?ep?-<y-132747-224152ÀAffffff@ÌÌÌÌÌÍ-øøøiJ132747.12-224200.2AllWISEøÀ3}ÿ`Ï‰@M'1ÆK©POGSII-EG-336@iPíÐR"KÀ5²Šû"Š@s«Ì'8@D$œõn¬†?+†nCªy¼Á­5?=ixÕNInspectionRM Synthesis - Pol. IntRMextract@!°£×
=q?ãl‹C•¿q©ü<e`BM>¼ =µgÜ;†YK2012PASA...29..214GPeak?"'hw>©P?K)×¼VeM>¼!?°`VìÔª?«v³»ƒÏ-?ù™™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J133007-214203G4Jy 1071D?†‡+Iº?rÖf©'Dé133007-214204À"333333?û333333PKSB1327-214À5ÔzáG®?ҏ\(õ?ðiJ133007.12-214201.6AllWISE?àÌÌÌÌÌÍÀ%‡'j@@Ìá?J˜«POGSII-EG-337@iyØåóÀ9ßÝëÙ@s±ìòù‡@Aû
®>l?P8\gßã*Á^Ý/>"NInspectionRM Synthesis - Pol. IntRMextract?ó
=p£×
?Àě¥ãSø¿<j<´9XM>¼ <ÓCt;\2012PASA...29..214GPeak?–1õ>bö?nCý|ÎÌ¿M>¼!?ªé$ò'Ð)?§øʁ˜ñÔ@fPM>¼ M!+ÄM\L|G@»ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J133515-255216-S?€bMÒñ©ü?c«CII133515-255217À6™™™™™š@ÌÌÌÌÌÍ-øøøiJ133515.58-255218.1AllWISEøÀ1Ø£¤µV@=ÉÄڐPOGSII-EG-338@i݈&ªŽ´À:5?|í'@sæ"5ÒIä@ART`ªe?Cý
xÀÁ9X>ûdZNInspectionRM Synthesis - Pol. IntRMextract?ôj~ùÛ"Ñ?Á&éxÔýô¿NV<¬1M>¼ <ď;\‡U2012PASA...29..214GPeak?"A`) ç?jý-k¬0óM>¼!?ªRiY_í¦?¨÷QÕR@vM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J134744-260255-D?'n—Oß;?cÌÐþŠ´ú134743-260315À0™™™™™š@ffffffPKSB1344-257À/Ç®záH?éë…¸Qì?ðiJ134744.88-260250.0AllWISEøÀ1×'™¡ý@ߙ€o&)POGSII-EG-339@jUᛐëÀ<ÖÛʖ'@t¹–ú'è@?~:}ªOÊ?@bMÒñ©üÁáSø>Ÿ¾NInspectionRM Synthesis - Pol. IntRMextract?öbMÒñª?Ân—Oß;¿wKÇ<¬1M>¼ =ek;5gU2012PASA...29..214GPeak?—£¾_ʉ?i²¥ðM>¼!?ªé$ò'Ð)?§øʁ˜ñÔ@fPM>¼ M!+ÄM\L|G@»ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J140239-285003-D?'n—Oß;?fk篧"140237-285018À>™™™™š@NVSSJ140237-285018À:5\(ö?ì(õ\)?ðiJ140240.57-285002.0AllWISEøÀ?s\.Ë@
Z"ÀPOGSII-EG-340@j§)ˆ;£ÀRCä÷eý‹@sMÏ7u¸À&Dœõn¬†?EL˜_ö"@ÄÌÍ>,1NInspectionRM Synthesis - Pol. IntRMextract?þ?Ñhr° Ĝ¿MOß<í'hM>¼ =gj<ݾ2012PASA...29..214GPeak?žÏcwwww?z"
6°ƒKM>¼!?¸…	¿œb¢?®«6z—@V¬ÌÌÌÌÍM>¼ M!+ÄM\L|G@	ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J141247-730358-S?Œ¬1&éy?wꢠ©XT-øø-øøøu--ø@(ì6uÝÒ¯@N"2œ4~POGSII-EG-341@jÅVìÔªÀBTuMU@tæšÔ,@7#õƒ¥?:Þ¨—c^t¹X>oNInspectionRM Synthesis - Pol. IntRMextract@!ËC•%?å$Ý/ ¿cSø<uM>¼ =eX;‡	t2012PASA...29..214GPeak?yÍôgxk?E'¢c"÷M>¼!?ª¬1&é?©o¨.‡ÒÈ@fÐM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J141633-364050G4Jy 1135D?'n—Oß;?pÂÅâÍÀ141638-363935À?333333@2333333PKSB1413-364ÀB´záG®?åp£×
=q@iJ141633.15-364053.7AllWISE?³Š	ÞÀD¤Ì¼Õ,@w@%NPOGSII-EG-342@k¥;ŽKˆÀ%XdE#ö@u@,Âã@HÄò'Ð(¢?LÕùœ8°K@éxÕ>¸NInspectionRM Synthesis - Pol. IntRMextract?ê^5?|í'?Á&éxÔýô¿bN=oM>¼ =Cx;¸Qì2012PASA...29..214GPeak?§fÑE—œ•?"«ôëž'M>¼!?°ƒn—P?¬¿±[W>«@ÌÌÌÌÌÍM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J142413-063207-S?'n—Oß;?t£ÆCEÏî142413-063205À333333@ -øøøiJ142413.22-063205.AllWISEø@.zâ¸Ç\K@ÀžÛø¹»POGSII-EG-343@k9]9–ûÀC¡Žuy)@t3IùHUÚ@3¨2vtÑc?Gë¯#c²Â
o=õNInspectionRM Synthesis - Pol. IntRMextract?á¸Që…?ÄÝ/Ÿ¾w¿`A‰=q©üM>¼ =¢±;«P2012PASA...29..214GPeak?¯t÷µÔï?•žãÍrnM>¼!?ª¬1&é?©o¨.‡ÒÈ@fÐM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J143104-391546-D?ŠŸ¾vÈ´9?mω?¯Bx143104-391551ÀEÀ@ÌÌÌÌÌÍ-øøøm--øÀD…¾WîÔ@#
r›(POGSII-EG-344@kvô‡ü¹$À,X¶ØnÁ@u('†Â&@D"w¯d?E {5*"8Á݉7>"uNInspectionRM Synthesis - Pol. IntRMextract?å'hr° Å?»dZ¬1¿bJ<ýó¶M>¼ <Á|¢;Þ	2012PASA...29..214GPeak?¡ñ(Ù£RÍ?PaÑéôM>¼!?°`VìÔª?«v³»ƒÏ-?ù™™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J143852-141015-D?€bMÒñ©ü?g=žÇ2143852-141023ÀAs33333@ ÌÌÌÌÌÍ-øøøu--øÀ-Õ4z[ñ@ã̪ï,POGSII-EG-345@kŸÒIäO ÀR}~+Uï@siÁ_EàµÀ)"×ðí=†?Cý
xÀ@Çl‹=\NInspectionRM Synthesis - Pol. IntRMextract?ñS÷ÎÙ‡?ÎzáG®¿$›¦=,1M>¼ =Žl<,u>2012PASA...29..214GPeak?°pHJu·«?'erXçnbM>¼!?¸Ò^Ý)5?¯#c²W@pÈM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J144350-735829-S?bMÒñ©ü?z€If{_-øø-øøøm--ø@-¼HÏ|ªv@H÷pޏlðPOGSII-EG-346@kéœàuöýÀ/¦?¼@uQ
å6P@Bïo~=Á?@bMÒñ©üÁ£ß;>TýôNInspectionRM Synthesis - Pol. IntRMextract?êáG®zá?º^5?|푿["Ñ<ě¦M>¼ <ä!;€®2012PASA...29..214GPeak? ÷*0Ã?yLß:L#M>¼!?°`VìÔª?«v³»ƒÏ-?ù™™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J145312-154945-S?€bMÒñ©ü?iN?Ffí145312-154947À8³33333@333333-øøøiJ145312.75-154942.7AllWISEøÀ1v*¡"9Þ@!vqÍ¢µ¢POGSII-EG-347@kýÏé·¿ÀE'UïÝì@tcó¡Lì@-Ãc²VÿÁ?6H@áqŸ€Â2±'=•NInspectionRM Synthesis - Pol. IntRMextract@u\(ö?Û÷ÎÙ‡+¿gïž<uM>¼ =–Æ;™éK2012PASA...29..214GPeak?‰µ'Y²¾?T,w•¶—îM>¼!?ª¬1&é?©o¨.‡ÒÈ@fÐM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J145541-421839G4Jy 1208D?Œ¬1&éy?tHŒ`Ëò²-øøPKSB1452-421ÀGqë…¸R?Ó×
=p£×@m--ø@µ°5½Q/@>¹Ê[ÙDªPOGSII-EG-348@lÁæ°À?Q"[l7a@t¿oIÏVë@8pd"??uMUiA½`B=ÔýôNInspectionRM Synthesis - Pol. IntRMextract?è"t¼j?\(õ¿`=PM>¼ =;r	2012PASA...29..214GPeak?¥j¾VZnÕ?ƒP«68^M>¼!?ªRiY_í¦?¨÷QÕR@vM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J145601-311847-D?"záG®{?iÁr%·I®145601-311852@'ÌÌÌÌÌÍ@$333333-øøøiJ145602.12-311731.4AllWISEø@/ïàÎ@)@¾r–öQPOGSII-EG-349@l{ëšmÛÀR°`Ÿ±@s~C‹«`À,ÀyåŸ+ª?I;:h±šAAO¡Ë=éxÕNInspectionRM Synthesis - Pol. IntRMextract@Ÿ¾vÈ´?Õ¡ÊÀƒo¿EãT<ÌÌÍM>¼ =Œž<DiQ2012PASA...29..214GPeak?šŠG{>°Ÿ?w
Ðd >M>¼!?¸Ò^Ý)5?¯#c²W@pÈM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J151122-744609-D?bMÒñ©ü?}yЦv!-øø-øøøm--ø@<	:Ä÷ì5@JÆ}þ2 POGSII-EG-350@l€þqŠ†×ÀQ~¼"pdí@s§ìvJßøÀ$ªª:э&?CUGZ1¤¾@̛¦=Ÿ¾wNInspectionRM Synthesis - Pol. IntRMextract?û²-V?ʬ1&é¿S÷Ï<¼jM>¼ =¸g<א2012PASA...29..214GPeak?¢¼!6Þ"?yøðÚÔ: M>¼!?¸Ò^Ý)5?¯#c²W@pÈM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J151202-695913-D?bMÒñ©ü?wu-©†w-øøPKSB1507-697@D(õ\?ì(õ\)@iJ151200.84-695917.0AllWISEø@ŠK˜"Ƥ@O$²žM]POGSII-EG-351@lßÎ1PÛ@n}Vlô@ÆYJôðØ@GÿÞ?»×²?5 {5*"8A8¬<å`BNInspectionRM Synthesis - Pol. IntRMextract@9XbMÓ?ҟ¾vÈ´9¿]ó¶<ƒoM>¼ =⡶;J'`2012PASA...29..214GPeak? ;{[#i?f``MUbM>¼!?°½f'|EÌ?­!ê5"`@g,ÌÌÌÌÍM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J151215+020321G4Jy 1231D?Ž¸Që…¸?röè)I¥e151215+020312@&333333@333333-øøøiJ151215.73+020316.9AllWISE?Ì$xFÜ@'¥¦½@Ç]š
_POGSII-EG-352@lŒI˜ˆø¿êìë¯#@vw\	€²B@Fí9–ú'è?CUGZ1¤¾Á¥…>²-NInspectionRM Synthesis - Pol. IntRMextract?ùhr° Ĝ?ÄÝ/Ÿ¾w¿_|î<£×
M>¼ <ø±W;h–W2012PASA...29..214GPeak?""pÃ9có?h] õ6"oM>¼!?°ƒn—P?¬¿±[W>«@ÌÌÌÌÌÍM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J151330-005000-S?"záG®{?pðwÌÀ-øø-øøøu--ø?ÓòQÁ"³§@Pq?|ÌPOGSII-EG-353@l°ÈŠGíÀ3«võ׈@ux£Ìâ¬@?˜¡ß¹8›?2Yž×ÆûÒÁùÛ=§ïžNInspectionRM Synthesis - Pol. IntRMextract@
‡+J?Ñhr° Ĝ¿J=q<uM>¼ =«º;-à2012PASA...29..214GPeak?—cÆD'm?aCAÙÁ•	M>¼!?°ð¸»?«‹¬q²–@v|ÌÌÌÌÍM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J151540-193945G4Jy 1237D?€bMÒñ©ü?sj@ºˆ'151542-194014À3LÌÌÌÌÍ@ PKSB1512-194À&aG®zá?üõ\(ö@iJ151540.47-193935.7AllWISEøÀ,}EAR°§@˜ÇŸfb5POGSII-EG-354@l¸º² À[²þÅm]@v81zÌNù@Dž°Ëæ?B¼£n/@ꟾ=° ÅNInspectionRM Synthesis - Pol. IntRMextract?ö¸Që…¸?Ä9XbMÓ¿7
=<´9XM>¼ =Q>;E2¥2012PASA...29..214GPeak?¢k\{~2{?r-(:%®M>¼!?°ƒn—P?¬¿±[W>«@ÌÌÌÌÌÍM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J151903-060450-S?"záG®{?r¶ñ™4ïÌ151903-060455@@™™™™™š-øøøiJ151903.09-060456.1AllWISEø¿ÿç>h›@Qqâ›k+POGSII-EG-355@m¹bŒ½@8y=Ùc@B™¦a(9@JìŒ?>q?1
8ÅCA;²-=‹C–NInspectionRM Synthesis - Pol. IntRMextract@'n—P?ó'hr° Å¿e¡Ë<¬1M>¼ >º!d<ƒSr2012PASA...29..214GPeak? -C½›³I?mÉ•âÉyM>¼!?ºcÇOµJ?²ÖËSP	-@VÓ33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J153150+240244G4Jy 1265BT?¬(õ\)?•jzÈ:¤153150+240243@$ÌÌÌÌÌÍ?æffffff-øøøiJ153143.46+240419.0AllWISE?¸"t¼j~ú@'»vpŸ¥L@Šñˉ֮POGSII-EG-356@mŠFÇd®Àõ-#N¹¡?ûÌ/ƒ{J#@BiÜr\=î?H"t¼j~úAïÈ´@éÊÁNInspectionRM Synthesis - Pol. IntRMextract?üzáG®?Øå`A‰7L?P Å=0 ÅM>¼ =›<BH2012PASA...29..214GPeak?•t-"–??€Êv¿·wM>¼!?°ƒn—P?¬¿±[W>«@ÌÌÌÌÌÍM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J154513-052850-S?Œ¬1&éy?s~,UÉ`1-øø-øøøiJ154514.16-052850.5AllWISEøÀˆáÖIMQ@$v$š<POGSII-EG-357@m¬pÍÈu@és–Б}@%°n¹ª@DsAJM+,?D¤Ò²¿ÛMAŒIº=ãSøNInspectionRM Synthesis - Pol. IntRMextract?êÙ‡+?У×
=p¤>n˜=uM>¼ =Ì«;‹ó¿2012PASA...29..214GPeak?¦+Nߨ¼?d4ÀJ™ M>¼!?°ƒn—P?¬¿±[W>«@ÌÌÌÌÌÍM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J154929+023700-S?bMÒñ©ü?q€´Ê!154929+023700?Ó333333?þffffff-øøøiJ154929.43+023701.1AllWISE?Ú~ùÛ"Ðå@62~ØM4@û
²ái<POGSII-EG-358@nqøa¦
E@`p¸Ï¿Æ@0¶¸Që…@B?»/ìVÖ?Fð¸ºÇA³X=¥ãTNInspectionRM Synthesis - Pol. IntRMextract@o²-V?֗Oß;d¿C×
<ƒoM>¼ =θ;—R—2012PASA...29..214GPeak?Wªìqví?Y½ò\ƯýM>¼!?°ƒn—P?¬¿±[W>«@ÌÌÌÌÌÍM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J161414+040551G4Jy 1312T?–‡+Iº?xèdý161414+040553@.ÌÌÌÌÌÍ?û333333-øøøiJ161414.61+040554.0AllWISE?Öffffff@+ï²»ª@™èPðPOGSII-EG-359@nŠ˜ÜÛ7ÊÀ$-à
@ôh‡¨ÖM@;ÎzáG®?.%"ôÆæÚÂÕþú=ÊÀƒNInspectionRM Synthesis - Pol. IntRMextract@÷ÎÙ‡+?ÚáG®zá¿g®<uM>¼ =çT<!2012PASA...29..214GPeak?"ä\`¨Y?bPÂ=á±M>¼!?°ð¸»?«‹¬q²–@v|ÌÌÌÌÍM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J161719-100227G4Jy 1317D?Ž¸Që…¸?'éF€"161719-100226À[y™™™™š@ÌÌÌÌÌÍPKSB1614-099À\lÌÌÌÌÍ@Që…¸R@iJ161719.26-100227.8AllWISE?陙™™™šÀZӓž­Õ'@ˆ\$ħPOGSII-EG-360@nü;Oag#À
–'§\Ñ@%ÌM©>ê@<6}Vlô?Q
8ÅC@éÛ#?º¬NInspectionRM Synthesis - Pol. IntRMextract?ÛdZ¬1?Ç®záG®¿çm=®{M>¼ =:Z;ͦç2012PASA...29..214GPeak?»6jt	'ò?¨±ŸåOŽJM>¼!?°ƒn—P?¬¿±[W>«@ÌÌÌÌÌÍM>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J163130-043023-D?Ž¸Që…¸?vÚhµËÿ163130-043020@
ffffff@-™™™™™š-øøøm--ø@®›
²á@)R}ÔAPOGSII-EG-361@o2¡ß¹8›ÀQëÄØí@tÊl <À,pÍÈu?DPïܜM©BSŒJ?uNInspectionRM Synthesis - Pol. IntRMextract@"ô9XbN?åOß;dZ¿XQì<e`BM>¼ =Èäu<§•p2012PASA...29..214GPeak?…2¨÷8‰¨?b©ÿí³ÄM>¼!?¸Ò^Ý)5?¯#c²W@pÈM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J163810-681411G4Jy 1350D?–‡+Iº?‡è‰ÁµA–-øøPKSB1633-681@K!G®zá?ۅ¸Që…@iJ163811.72-681415.9AllWISE?ôQë…¸R@?ñ<¼Hñ@GRþ§°´POGSII-EG-362@o6êžnëÀ,‹ìª¸¥Î@
"eâXO@5doa'?:Þ¨—c^t–;d=ÀƒNInspectionRM Synthesis - Pol. IntRMextract@²-V?ҏ\(õ¿ZŸ¾<‹C–M>¼ =†Ñá;À7"2012PASA...29..214GPeak?"‡¶nò?c!Âs"M>¼!?°ð¸»?«‹¬q²–@v|ÌÌÌÌÍM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J163845-141550G4Jy 1351D?Ž¸Që…¸?wFBÐ_)163845-141551ÀPFfffff@-øøøiJ163845.28-141550.2AllWISE?Ðr° ě¦ÀU
}þ2 f@ÈDIÛì%POGSII-EG-363@o;š€If{À)`WÑx-8@$=F²kø@5áµÇ͉‹?A
8ÅCä´>·KÇNInspectionRM Synthesis - Pol. IntRMextract?÷™™™™™š?ÈÔýó¶E¢¿@Ĝ<ÔýôM>¼ =H23<
2012PASA...29..214GPeak? ÷<º"†'?|~²;zXM>¼!?°ð¸»?«‹¬q²–@v|ÌÌÌÌÍM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J163927-124141-D?'hr° Ĝ?w¹Z)AAé163927-124139Às˜@ÌÌÌÌÌÍ-øøøiJ163927.27-124149.0AllWISEøÀh`Ÿj"ó@5¡`؇ëòPOGSII-EG-364@ppí(ŒçÀQ‡4¬¯öÓ@t+<³åuÀ3
B®Ñ9C?Gë¯#c²@Åp¤?MVNInspectionRM Synthesis - Pol. IntRMextract@$Ý/?Ï|í'hr°¿=ó¶<ě¦M>¼ =v	Ý<@ÒÄ2012PASA...29..214GPeak?Ð̺b‡B?{Z±00Ù'M>¼!?¸…	¿œb¢?®«6z—@V¬ÌÌÌÌÍM>¼ M!+ÄM\L|G@	ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J173204-700714-D?˜"t¼j~ú?|´k¬÷Dp-øø-øøøiJ173204.73-700708.2AllWISEø@$»–užé@G	®£POGSII-EG-365@p…ÐïܜNÀLM,{‰
Z@tõB&€IÀ*	éÍ³}?4øµˆãhñAǾw>VNInspectionRM Synthesis - Pol. IntRMextract@#ÿ|í'hs?旍Oß;d¿rn˜<e`BM>¼ =¥\;·VC2012PASA...29..214GPeak?€€Žòݪ¾?J&¶	ÈjM>¼!?­}¿H˒?«9&A³)@VÆfffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J173723-563610G4Jy 1423AD?–‡+Iº?y
þ`Ï6-øøPKSB1733-565@@&fffff?è@iJ173735.77-563403.1AllWISE?¹‡+J@"Ϟ8dË@J2~¡ÆPOGSII-EG-366@p‡ú'è}ÀLEinX£/@tö{µsëÀ*
Þ½ç?!
8ÅCBAhs=¾wNInspectionRM Synthesis - Pol. IntRMextract@4M'hr°!?öIº^5?}¿Hr°<e`BM>¼ >{âø;÷üü2012PASA...29..214GPeak?ˆÐ(Œêû?MÚXEM>¼!?­}¿H˒?«9&A³)@VÆfffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J173742-563242G4Jy 1423BD?–‡+Iº?€]¥q"-øøPKSB1733-565@FµÂ\(ö?ÚáG®zá@iJ173735.77-563403.1AllWISE?¹‡+J@"Ϟ8dË@J2~¡ÆPOGSII-EG-367@pµ]¢r†/@/ÐoiDg8@DZÊÄ°Ÿ@4¼GÃ
0j?P¶0©7 @Ãƨ>'\NInspectionRM Synthesis - Pol. IntRMextract?úùÛ"Ðå`?ÔIº^5?}¿f$Ý=PM>¼ =ޝ•<Åa2012PASA...29..214GPeak?°4Íp"?",?èBÃ>M>¼!?ºcÇOµJ?²ÖËSP	-@VÓ33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J174919+155428-S?œ¬1&éy?ßÞøH{š-øø-øøøiJ174919.28+155433.1AllWISE?âÇâ'@·€@VÔÒþ?5 @*à‡¨ÖMPOGSII-EG-368@pú?œb¡¶ÀQ½­lµ5@t1ßoÒóÀ5ÿj"ò¬?Fð¸ºÇÁ9"Ñ>‡+NInspectionRM Synthesis - Pol. IntRMextract@A‰7Kƨ?ÓƧ-¿Z^5<"t¼M>¼ =‡H^<cŠ~2012PASA...29..214GPeak?"Ú‡øÉ_§?r/ûÕþM>¼!?¸…	¿œb¢?®«6z—@V¬ÌÌÌÌÍM>¼ M!+ÄM\L|G@	ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J180624-705830G4Jy 1461S?›¥ãS÷ÎÙ?CÇÕíÿ-øø-øøøiJ180623.74-705828.7AllWISEø@#Ԕpdìê@CÌ ÕbžPOGSII-EG-369@q*Ac
'@8åu:>À@I¸Œ" ٔ@1¡ß¹8›?I>Õ'å@»ïž>¤ZNInspectionRM Synthesis - Pol. IntRMextract?û¶E¡ÊÀƒ?ÝÒñ©ûçm¿bJ=Y‡M>¼ >(îò=Մ2012PASA...29..214GPeak?¸bWŒ¶Õ?¡$;"ÁàM>¼!?ºcÇOµJ?²ÖËSP	-@VÓ33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J181835+240055-D?¡ë…¸Qì?–G4q÷"!181835+240100@[ @™™™™™š-øøøiJ181834.61+240045.8AllWISE?ôÌÌÌÌÌÍ@\–óG@$¼O]5e=POGSII-EG-370@q0£N¹¡wÀKK]9–û@u?:ÇË)À1‹£Âˆ?E {5*"8@ã|î>B\NInspectionRM Synthesis - Pol. IntRMextract@dZ¬1?ÑÛ"Ðå`B¿xÔþ<ƒoM>¼ =àv;̒2012PASA...29..214GPeak?†è¤|iF?`²å­d[M>¼!?­}¿H˒?«9&A³)@VÆfffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J182006-543504G4Jy 1473D?Œ¬1&éy?s'$17°q-øøPKSB1815-546@P!ë…¸R?ØQë…¸R@u--øÀ'AЄè2@HKL"îA'POGSII-EG-371@q9¼U†DRÀKÙu:>À/@u/ïTK±¯À2CS÷ÎÙ?$øµˆãhñAöƨ=C–NInspectionRM Synthesis - Pol. IntRMextract@8Që…¸?Ü(õ\)¿h´9<uM>¼ >íW;¥"£2012PASA...29..214GPeak?™–.߶?`^ʋ7mM>¼!?­}¿H˒?«9&A³)@VÆfffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J182220-554148G4Jy 1478D?'hr° Ĝ?vÓõµú#-øø-øøøiJ182219.16-554137.2AllWISE?ÞzáG®À£Êu¸@GþÈ£r`pPOGSII-EG-372@q?Ç:¼"ÀQ»7Ÿ©~@t9õŽ!–SÀ7R>À//˜?LÕùœ8°KÁ=çm?.VNInspectionRM Synthesis - Pol. IntRMextract@Oß;dZ?֗Oß;d¾É7L<¬1M>¼ ="êÑ<Y˜2012PASA...29..214GPeak?"wlq­" ?qÚF óV_M>¼!?¸…	¿œb¢?®«6z—@V¬ÌÌÌÌÍM>¼ M!+ÄM\L|G@	ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J182331-705604-D?œ¬1&éy?fà鳍-øøSPASSJ182331-705554@lµ¸Që…@\(õÃ?ðm--ø@)&?šIÂÂ@?,®§GØPOGSII-EG-373@qG}ªOÊCÀM%/Ÿ¾w@u	Êêt}€À3Ÿ²êò?#©*0U2aB†/<å`BNInspectionRM Synthesis - Pol. IntRMextract@/Ÿ¾vÉ?Öffffff¿_|î<uM>¼ >zÓ ;ܱF2012PASA...29..214GPeak?«–`Rä¡»?r
úÆ>ÆM>¼!?­}¿H˒?«9&A³)@VÆfffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J182547-581735G4Jy 1484BD?'hr° Ĝ?€ØU—J-øøPKSB1821-583@P‡
=p£×?Áë…¸Qì@iJ182538.06-581737.3AllWISEø?¹2±-4@Fþ¥½"J¥POGSII-EG-374@qÖÓíR~RÀEX+@öjU@v#žnëp&À3ȒÌö¾8?GCécÜHkB€å?ƒSøNInspectionRM Synthesis - Pol. IntRMextract?á‡+J?ÁG®záH¿v=LÌÍM>¼ =At?<(–2012PASA...29..214GPeak?¶¤`ŠÉY+?ž.¢fjšM>¼!?©Øƒº4CÔ?©ùrGE9@c6fffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J190138-424123-S?ŠŸ¾vÈ´9?zD""NÖþ-øøSPASSJ190139-424116@Nœ(õ\?ðQë…¸R?ðiJ190139.27-424126.6AllWISE?û333333@48è†@C~8\gßãPOGSII-EG-375@qù­BÃÉïÀ=9êÝY@ ‰HUÚ'(À0Ÿ¨.‡ÒÈ?:6âëC-ÁËƨ=ixÕNInspectionRM Synthesis - Pol. IntRMextract?æ\(õ?ÄÝ/Ÿ¾w¿K…=8QìM>¼ =Œ›";"Ft2012PASA...29..214GPeak?¸î/ÐËY?—ù…¸ÝM>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J191024-290609-D?†‡+Iº?r›®FÏÈ*191025-290558ÀAs33333@333333-øøøu--øÀ>©ÍÄC'O@ ò-VPOGSII-EG-376@rt>–=ÅÀR"Œ*EMè@t	¡ß¹8›À;n9.÷<?SÓ›fù3Á4zá>bNNInspectionRM Synthesis - Pol. IntRMextract?ñ²-V?Рě¥ãT¿;çm=8QìM>¼ =uæ6<ZQ2012PASA...29..214GPeak?«Ê B2ì?'®'-?>!M>¼!?¸…	¿œb¢?®«6z—@V¬ÌÌÌÌÍM>¼ M!+ÄM\L|G@	ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J191149-741834-D?˜"t¼j~ú?'l~®\-øø-øøøu--ø@fòl¬Ò@@Mèݤ‹ePOGSII-EG-377@r	‹xFÜÀKŠ¸ù±1f@u^§\лoÀ9#¹Œ~($?Fœ#·•-#B/b=ÌÌÍNInspectionRM Synthesis - Pol. IntRMextract@s¶E¡ÊÁ?Տ\(õÿxÔþ<uM>¼ =¯Ãr<I'†2012PASA...29..214GPeak?"
ÀXÊä?h'A
"…M>¼!?­}¿H˒?«9&A³)@VÆfffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J191419-550557G4Jy 1516D?bMÒñ©ü?1ìVuX-øø-øøøiJ191419.60-550606.6AllWISEø@¯ÕËy¶@A®0üø
ÃPOGSII-EG-378@rđ)ˆÀ=õ›äÍt'@ `à"&þÀ2Ãõ׈²?@jüÎXÁõ²->t¼NInspectionRM Synthesis - Pol. IntRMextract@¸Që…¸?Ý¡ÊÀƒo¿]²-<e`BM>¼ =-7;Ê(2012PASA...29..214GPeak?zý¬ûžÚú?Q‡‰ywUM>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J191928-295756G4Jy 1526C?ˆ"t¼j~ú?rÐ¦°191927-295750ÀEÀ@PKSB1916-300À;³33333?â=p£×
=@iJ191928.04-295808.0AllWISE?Å`A‰7KÇÀCo·¿Ža@%	ámmÁ¤POGSII-EG-379@rR˜Ò^ÝÀ9
yЦv!@,P"'ÆÀ3¶.	þ†ƒ?G—Ì9ÿÖÁ>gl‹NInspectionRM Synthesis - Pol. IntRMextract@¼j~ùÛ#?ÎV"t¼¿>5?<"t¼M>¼ <ô{g;›R2012PASA...29..214GPeak?‡"—õ‡æ·?aI/`2KŠM>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J193237-250329-D?†‡+Iº?lÞ]	B193237-250330À:@ffffffPKSB1929-251À8®záG®?åp£×
=q@iJ193237.29-250329.1AllWISEøÀ;?ò䎊r@ ·PãGb•POGSII-EG-380@r'¨wîN'À>V'"šVX@$$ãùÀ8ʕBC?6H@áqŸ€ÂbN=ÎÙNInspectionRM Synthesis - Pol. IntRMextract@r° ě¦?Ӆ¸Q녿|(ö<ƒoM>¼ =;Í6;|ó2012PASA...29..214GPeak?ˆ«ùé! ?Væ{8ŸŠWM>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J194822-302010G4Jy 1577D?Ž¸Që…¸?n¥rðR
194824-302023ÀE&fffff@
ffffffPKSB1945-304À?¸Që…?Øõ\(ö?ðiJ194820.81-302008.0AllWISEøÀD¸w«@!Œ=h@[:POGSII-EG-381@rªµsê³À;ÆþqŠ†×@*o!-w1À9?:ÎÄ?A]öU\Rç·L=å`BNInspectionRM Synthesis - Pol. IntRMextract?é`A‰7KÇ?Äýó¶E¡Ë¿d"='ïžM>¼ =å;y;Á2012PASA...29..214GPeak?¤¿$¾$ÍQ?ƒÆ(GºåâM>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J195429-274704-D?Ž¸Që…¸?i¬yp.fE195431-274701ÀC³33333@™™™™™šNVSSJ195431-274701ÀC·
=p£×?ð?ðiJ195427.83-274707.5AllWISEøÀCÅ`ÇÀô@$#ã?l'POGSII-EG-382@rÂÃLŠÆÀ*ÙË«`@<Võ׈À5P…	¿œc?8?'æFñV²NV=Ÿ¾wNInspectionRM Synthesis - Pol. IntRMextract?ð¬1&éy?ÌÌÌÌÌÌ;üí'=,1M>¼ =!Q;chñ2012PASA...29..214GPeak?£ZšI´T?'
pú°‰oM>¼!?°ð¸»?«‹¬q²–@v|ÌÌÌÌÍM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J200042-132527-D?ŠŸ¾vÈ´9?kÇqC9:´200042-132532ÀWs33333@ÌÌÌÌÌÍNVSSJ200042-132532ÀV€?æzáG®@iJ200042.14-132533.6AllWISE?Ìj~ùÛ"ÑÀVÀ͞ƒä&@!Uê«%)POGSII-EG-383@rÉÅ˼+•À;AÕ䣃'@,Æ?¼À:¿.Hè§?3©*0U2aÂúá=ƒoNInspectionRM Synthesis - Pol. IntRMextract?÷/Ÿ¾vÉ?ÊÀƒn—¿d›¦<í'hM>¼ =+)å;<{F2012PASA...29..214GPeak?ˆñ(ÏÄ?ràØÓ3ËM>¼!?ªRiY_í¦?¨÷QÕR@vM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J200224-271549-D?"záG®{?gh¾/{200225-271530À7€@ÌÌÌÌÌÍ-øøøiJ200222.33-271609.0AllWISE?Ó333333À5ˆ»%_@!–†a®pÁPOGSII-EG-384@rî)æî·À@;:i@#`©*0UÀ>‰ô
(x?PjüÎXÂYŒJ>A‰7NInspectionRM Synthesis - Pol. IntRMextract?ÞéxÔýó¶?Â-V"¿wP=q©üM>¼ <Ø{;—R—2012PASA...29..214GPeak?«õ«¾.?""oµ"lM>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J201128-321004-D?'hr° Ĝ?oê$Ìh#201128-321008ÀCٙ™™™š@ ffffff-øøøiJ201129.91-320950.4	AllWISE?ìÌÌÌÌÌÍÀCÀc¾ì9z@%ΑB³÷POGSII-EG-385@rö££ÂÀ;k.œË}A@.(s«ÉGÀ=*ÌNø‹—?2Yž×ÆûÒÁfZ=]/NInspectionRM Synthesis - Pol. IntRMextract@áG®zá?Õ¡ÊÀƒo¿`ƒ<´9XM>¼ =T¬*;0a2012PASA...29..214GPeak?'Š_|K»?`vž(ÊWM>¼!?ªRiY_í¦?¨÷QÕR@vM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J201339-272417G4Jy 1608D?›¥ãS÷ÎÙ?g~¡ÆŽÅ*201339-272513À"ÌÌÌÌÌÍ@ PKSB2010-275À0\(õÃ?àõ\(ö?ðiJ201339.28-272403.0AllWISEøÀ#rùe²€@B+{®ÍPOGSII-EG-386@rûp"aùðÀ6jªâ—9m@4'"'û?§À;ÓxFÜ]?H"t¼j~úÁÖo=¸QìNInspectionRM Synthesis - Pol. IntRMextract?è£×
=p¤?Èr° ě¦¿{"Ñ=LÌÍM>¼ =KÔJ;ş²2012PASA...29..214GPeak?°‹i¿+8…?'E.Gk‹M>¼!?°ð¸»?«‹¬q²–@v|ÌÌÌÌÍM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J201450-222505-D?"t¼j~ùÛ?s'$17°q201451-222511À:™™™™™š@ÌÌÌÌÌÍ-øøøiJ201448.58-222451.7AllWISEøÀ=ñ°hjM@ ¢µå)ºäPOGSII-EG-387@rÿ5'Ì÷À5QWhœ¡Œ@5ÒUp
À;§27Š°É?Cý
xÀ@–¸R>%NInspectionRM Synthesis - Pol. IntRMextract?ëIº^5?Ƈ+Iº¿ŠÀƒ=,1M>¼ <öh<;¥i±2012PASA...29..214GPeak?¢?9Ó·4,?ƒ‰~;h¤M>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J201548-211916-D?'hr° Ĝ?n2.oL201548-211939ÀJ@@#333333-øøøu--øÀDÌX÷‡‹@&®ª*
•…POGSII-EG-388@scÇOµÀ?)ñk@&˜'j¨ëFÀ>ïÎ1PÚä?Cd"ÁÃp¤=ÔýôNInspectionRM Synthesis - Pol. IntRMextract@¬1&é?ÔIº^5?}¿"Ý/<"t¼M>¼ =Ì÷;…ãÚ2012PASA...29..214GPeak?"ãQêo›Â?XK*•$£ëM>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J201707-310305-C?–‡+Iº?l%Ðt!:201715-310335À3ffffff@333333-øøøu--øÀ4BÚD""O@ŸÌž©£ÓPOGSII-EG-389@sˆØì•ÀÀ?©…Æ}þ@%G,­'À?+{ñèæ?FH@áqŸ€Á¬¸>t¼NInspectionRM Synthesis - Pol. IntRMextract@V"t¼?Ñûçl‹C–¿ŒIº<‹C–M>¼ = ÷;¥&–2012PASA...29..214GPeak?ƒUƒÛ]G?[O bîéM>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J201737-313926G4Jy 1612D?"záG®{?n:Wꢡ201737-313933À1ffffff@ÌÌÌÌÌÍPKSB2014-318À<+…¸Qì?ùp£×
=q@iJ201737.61-313929.6AllWISEøÀ3º\`ˆ×@!D@ŽÉ\POGSII-EG-390@sŒˆ¤~ÐÀJ!•1ã¨@u¦'ÆÀA'«Š\å´?O!-w1ÅAŗ>0 ÅNInspectionRM Synthesis - Pol. IntRMextract?û\(õÃ?ŸQë…¿‰xÕ<›¥ãM>¼ =•ê<IŸ2012PASA...29..214GPeak?¥ydÚ_èd?€ªXÿcú–M>¼!?­}¿H˒?«9&A³)@VÆfffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J202331-521644-D?ˆ"t¼j~ú?ƒ!_Ìqæ-øøSPASSJ202332-521641@Co\(õ@333333?ðiJ202331.75-521705.9AllWISEø@.âc¶ˆ½©@95ÞßPOGSII-EG-391@s,tÛߏGÀR|ZÄq´@t$¡7óŒTÀ@{°_®¼A?Cý
xÀAÞ1>¦éyNInspectionRM Synthesis - Pol. IntRMextract@
V"t¼?Ùûçl‹C–¿S¶F<´9XM>¼ =}µ<DTX2012PASA...29..214GPeak?'A|΀ßf?nÓb(`çwM>¼!?¸"ÄGÃ
0?¯.Hè§ç@VÓ33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J202658-721741G4Jy 1624D?'n—Oß;?|º¶Iӈ©-øøPKSB2021-724@9œ(õ\?áë…¸Qì@iJ202655.94-721742.5AllWISEø@-‰5Ú­` @={cM­2POGSII-EG-392@s0A~ºñÀ?êS5@%÷d­ÿ',À@°ß&k¤"?8?'æFñVÁ™=²-NInspectionRM Synthesis - Pol. IntRMextract?þí'hr°!?Ëçl‹C•¿t¼j<¼jM>¼ =Tm@;dd™2012PASA...29..214GPeak?›yET ƒ`?lڝtG|¦M>¼!?ªRiY_í¦?¨÷QÕR@vM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J202803-315507-S?–‡+Iº?mŸM7Á7n202803-315511ÀCÌÌÌÌÍ@-øøøiJ202803.25-315514.9AllWISE?Ê×süPÀ;¶»%@$ø&grÕàPOGSII-EG-393@sA°H@áÀS6KâC@sÏ¿Ž`€À@/ƒ{J#??uMUiÁ3|î="t¼NInspectionRM Synthesis - Pol. IntRMextract@þùÛ"Ðå?â¸Që…¸¿u<¬1M>¼ =ݟM<<˜¢2012PASA...29..214GPeak?"&±K¦n&?h@ J£fM>¼!?¸…	¿œb¢?®«6z—@V¬ÌÌÌÌÍM>¼ M!+ÄM\L|G@	ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J203211-765133G4Jy 1634S?–‡+Iº?ƒWæpâÁ+-øøPKSB2025-770@G®záH@£×
=p¤@iJ203214.95-765134.2AllWISEø@?5¯†ßƒ@:ŽÒ$$¢wPOGSII-EG-394@sEH÷QÀ6ácÜHjÓ@5¯í¦a(9À?ÿçÀn¹?'—Ì9ÿÖÁÆ1=LÌÍNInspectionRM Synthesis - Pol. IntRMextract@"§ï²-?äƒn—P¿K<e`BM>¼ =§ú ;zi¾2012PASA...29..214GPeak?'õµZ?Gë¦Ãþ†M>¼!?ªRiY_í¦?¨÷QÕR@vM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J203316-225314G4Jy 1635D?†‡+Iº?p9h×Yî‰203316-225320À9™™™™™š?ìÌÌÌÌÌÍPKSB2030-230À9½p£×
=?ŏ\(õÃ@iJ203316.62-225317.0AllWISE?Àå`A‰7LÀ9PW£U@c
9?POGSII-EG-395@sSêJŒM@PÃLŠÆ@IÊ-¶°À4փ<`Ÿ?DPïܜM©À¾éy=™™šNInspectionRM Synthesis - Pol. IntRMextract?òñ©ûçl‹?ϝ²-V¿†ff='ïžM>¼ =@·€;já‹2012PASA...29..214GPeak?¤XäSì?'––.÷M>¼!?±[W>«6z?¬‡Tów[@f陙™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J203657+045009-D?"t¼j~ùÛ?r/­lµ5-øø-øøøi203656.92+044952.6AllWISE?æí'hr°!ÀFW`9%»@7fµPOGSII-EG-396@sZO‹XŽÀ4/6&,º@9)˜JAÀ@-¡"ú×?1
8ÅCÀø1'=ixÕNInspectionRM Synthesis - Pol. IntRMextract@"t¼j?ÈbMÒñª¿$Z<ƒoM>¼ ="Û;y~Ü2012PASA...29..214GPeak?]ìjÖ $?gç-%r÷¥M>¼!?°ð¸»?«‹¬q²–@v|ÌÌÌÌÍM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J203828-201103-D?"záG®{?pHð¹203830-201104À$ÌÌÌÌÌÍ?öffffff-øøøiJ203827.79-201107.6AllWISE?à†YJôðØÀ&ùÞ7X\@}o/Ó,POGSII-EG-397@sdœ.3ïòÀ!F@c^J@BàXy=ÙÀ<Gðí=…?:6âëC-ÂE:^>VNInspectionRM Synthesis - Pol. IntRMextract?ôQë…¸R?ÂÐå`A‰7¿^¸R<¼jM>¼ =h;¢©
2012PASA...29..214GPeak?ž—€,X±c?u`9Ì­5ïM>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J204108-083812-S?'n—Oß;?odIU´g{204108-083814ÀG@ÌÌÌÌÌÍ-øøøiJ204108.84-083811.7AllWISE?æffffffÀFÂ&É@%X >cèÞPOGSII-EG-398@s{ÂؤUÀHg½{ 1Ï@uêùÆ*ÀCbfºI<Š?:Þ¨—c^t@ b>KƨNInspectionRM Synthesis - Pol. IntRMextract?óûçl‹C–?Àƒn—P¿Ž{<¬1M>¼ =†²l;Î$¼2012PASA...29..214GPeak?ªö‡äù?~\Ólå†UM>¼!?ªNz·VC?©(àÉÙÓF@v(M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J204656-484906-D?†‡+Iº?~,Ü6r-øø-øøøiJ204656.64-484906.8AllWISEø@2±_gn¤#@2/øìˆPOGSII-EG-399@s—.h]·k@2-p£×
=@PŒÒ
ú/À0½¶°_¯?D¤Ò²¿ÛM'33>W
=NInspectionRM Synthesis - Pol. IntRMextract?÷-V?Ùhr° Ĝ¿zŸ¾=På`M>¼ =Ĝ,<Em]2012PASA...29..214GPeak?°mÿPÅ"?"J_ß×7M>¼!?ºcÇOµJ?²ÖËSP	-@VÓ33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J205348+181056-D?˜"t¼j~ú?"('Á—å205347+181103ÀQÓ33333@-øøøu--øÀQ®FýëRÊ@$6R½<6POGSII-EG-400@s—ÛÀ6ãÀC¼&þqŠ‡@ö4êKÀC䃺4CÔ?Fð¸ºÇA~\>—
=NInspectionRM Synthesis - Pol. IntRMextract?ڟ¾vÈ´9?½p£×
=q¿€A‰=aG®M>¼ <Ìr;E2¥2012PASA...29..214GPeak?®©Ó–ÄìO?'€,kë²ÞM>¼!?ªNz·VC?©(àÉÙÓF@v(M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J205354-392756-D?'n—Oß;?j4Ê(,o205354-392740@:@-ÌÌÌÌÌÍ-øøøiJ205359.06-393017.8AllWISEø@6J{ÃŽ@%"x)‰‡POGSII-EG-401@s˜ŸY7v0ÀCÊ»HÐ#P@Ïv_Ø­¬ÀCêh	ԕ?EƒtêΛA];d>9XNInspectionRM Synthesis - Pol. IntRMextract?Ðě¥ãSø?—Oß;dZ¿]p¤>áÊÁM>¼ =$ ;¶"Œ2012PASA...29..214GPeak?À£×
=p¤?˜Çâ'@·€M>¼ ?©Øƒº4CÔ?©ùrGE9@c6fffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J205410-393527-S?ËÉ ?pçW'Ž
-øø-øøøiJ205359.06-393017.8AllWISEø@6J{ÃŽ@%"x)‰‡POGSII-EG-402@s¡"ÿCAžÀGŸã*cÇ@v	a†˜5ÀD3 ٔ[l?G—Ì9ÿÖÁ­Ôþ>—PNInspectionRM Synthesis - Pol. IntRMextract@£×
=p¤?Õ²-V¿:Ÿ¾<uM>¼ =hÙs<-î»2012PASA...29..214GPeak?ˆûÝ+òÑ?d@´rM>¼!?¬VÕϪ͟?ªÁҝÇ%Ä@q"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J205616-471446G4Jy 1665D?†‡+Iº?~ô½±¦×-øøPKSB2052-474@A/\(õ?Ó333333?ðiJ205616.36-471447.6AllWISE?÷Òñ©ûçm@>dÊÄ´ÐW@ˆåÄëVüPOGSII-EG-403@s°"Ùý7@(Ïí¦a(9@N)'8\hÀ5g܇Tó?T&þqŠ†×Â+cT@NInspectionRM Synthesis - Pol. IntRMextract?õG®záH?ÚÀƒn—¿<(ö=yÛ#M>¼ =~=<Œ6Û2012PASA...29..214GPeak?ªøî˜f?•y(	(
ñM>¼!?ºcÇOµJ?²ÖËSP	-@VÓ33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J210009+122442-S?˜"t¼j~ú?'Àa"V"210009+122521ÀS"33333@333333-øøøu--øÀSøPÁ¹sT@ Ðe0IPOGSII-EG-404@s±¶âëCÀ1&nëp&@>Ï6ÍòfºÀBùdo?Cd"Á—@JNInspectionRM Synthesis - Pol. IntRMextract?ðÌÌÌÌÌÍ?À¿<¬<¼jM>¼ <§¼;Ɗ"2012PASA...29..214GPeak?"âa†a?yv5ý_sM>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J210026-170855-D?€bMÒñ©ü?d·²‰T§ø-øø-øøøu--øÀ3•žbV6@'ēBhPOGSII-EG-405@sÅ¿'æFñÀ:Ðʁ˜ñÔ@3äy'¼VÀD…]¢r†?Fœ#·•-#Á©E¢=ùÛ#NInspectionRM Synthesis - Pol. IntRMextract?â"t¼j?¸bMÒñª¿9X=+M>¼ <™i^;Ly2012PASA...29..214GPeak?¡Õў²?€ŏ 0wM>¼!?ªRiY_í¦?¨÷QÕR@vM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J210530-264921-D?€bMÒñ©ü?`Ñsûz_B210530-264920À8@™™™™™š-øøøu--øÀ)^¾œˆac@ øTŠ›ÏÕPOGSII-EG-406@sȬ­®ÀAçqÉp÷º@vÿÁßeÀDë¨ÖM?:6âëC-Be`=å`BNInspectionRM Synthesis - Pol. IntRMextract?ÿß;dZ¬?Ł$Ý/¿Z^5<‹C–M>¼ =H¨±;‰]2012PASA...29..214GPeak?™.ß¹Q8Œ?h4†Üsñ/M>¼!?©Øƒº4CÔ?©ùrGE9@c6fffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J210606-354847-D?"záG®{?qFäÀßXÁ210608-354845@D@333333-øøøiJ210605.07-354900.3AllWISEø@<´¾øγW@(«ˆ¤POGSII-EG-407@sÈÿŒ¨@)Oò<É@N¿{žÀ6tq²•ê?B¼£n/"=ô>/ NInspectionRM Synthesis - Pol. IntRMextract@V"u?ÜzáG®{¿]²-<´9XM>¼ =­Â±<:ŒX2012PASA...29..214GPeak?•¤ñp¡:J?n$"«M>¼!?ºcÇOµJ?²ÖËSP	-@VÓ33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J210612+123940G4Jy 1675D?—Oß;dZ?€¹Ü/@_l210613+123922ÀUfffff@-øøøiJ210611.20+123956.2AllWISEøÀTf Æ´…@Å>öµÔcPOGSII-EG-408@sÒ3g ù	À7 `þG™@7ÒkP°ò|ÀCøE#öN?Eô^NÜA²C–>$ÝNInspectionRM Synthesis - Pol. IntRMextract@° ě¥ã?ÇÎÙ‡+¿]²-<uM>¼ <¶¶;¶2012PASA...29..214GPeak?'nxßÜ?_Y#¾M>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J210833-233713-D?€bMÒñ©ü?f"À;ÄÒ,210834-233714?æffffff@ffffff-øøøu--øÀrR¯')@75Á'ì¯POGSII-EG-409@sÔíúCþ]ÀR6âëC@tÁÝ!êÀBI<‰ô
?LÕùœ8°KAÀJ>Òn˜NInspectionRM Synthesis - Pol. IntRMextract?·KƧ?x"t¼j~ú¿8"u=På`M>¼ =JÜÓ<$i×2012PASA...29..214GPeak?áj"À‡q?½¯û[-ÇM>¼!?¸…	¿œb¢?®«6z—@V¬ÌÌÌÌÍM>¼ M!+ÄM\L|G@	ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J210917-720828-S?ŠŸ¾vÈ´9?w"š|¨"-øø-øøøm--ø@?¯¢zé«*@5ŸÅ½èPOGSII-EG-410@sÖS™o¨/ÀD•r›(?åßzNz·VÀEkÉGNÏ?DøµˆãhñAs•>PNInspectionRM Synthesis - Pol. IntRMextract@ýó¶E¡Ë?ÇKƧ¾ùX<ƒoM>¼ =m;¡Æ2012PASA...29..214GPeak? †k9ðJ?dü6£äM>¼!?©Øƒº4CÔ?©ùrGE9@c6fffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J210932-411019-D?"záG®{?lÜD9ô"-øøPKSB2106-413@ p£×
=q?ÑG®záH?ðiJ210933.18-411020.6AllWISE?ðí'hr°!@)QÁP—È@#¡ `POGSII-EG-411@sښ!ê5"À8z'(bõ™@6ì|0Ó£ÀDQUÅ.rÚ?8?'æFñVÀÏ;d=™™šNInspectionRM Synthesis - Pol. IntRMextract?è(õ\)?¸Që…¸R¿WKÇ<ÌÌÍM>¼ =0;»™2012PASA...29..214GPeak?¥ÝaÍ#šG?yLò%rnM>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J211039-242853-D?€bMÒñ©ü?bÑ(| 211039-242850À#@333333-øøøu--øÀ+\5Gàib@ËÉGNÏPOGSII-EG-412@sßvÈ´9XÀ*àyåŸ+ª@B3=[«!ÀB'0U2a|?>%"ôÆæÚÁ[l‹=…¸NInspectionRM Synthesis - Pol. IntRMextract?Õ/Ÿ¾vÉ?¹™™™™™š¿D"=m'hM>¼ <ð°l;ω2012PASA...29..214GPeak?¶¹B§Ô°V?œt›³Ô…M>¼!?°ð¸»?«‹¬q²–@v|ÌÌÌÌÍM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J211151-132618-C?€bMÒñ©ü?bً÷ðg-øø-øøøu--øÀ,‡cXK@"!‰½ƒ"POGSII-EG-413@sèyrGE9À6˼+"Ù@:51ã§ÛÀD]ùrGE?4PïܜM©Áhzá>NInspectionRM Synthesis - Pol. IntRMextract?ð° ě¥ã?»"Ðå`A‰¿K<£×
M>¼ =v÷;Œ´¯2012PASA...29..214GPeak? ¶àúû?u¨Bê•(‹M>¼!?ªRiY_í¦?¨÷QÕR@vM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J211406-220705-D?|¬1&éy?kOçžà*x-øø-øøøu--øÀ0&jüÎX@%~}wúãaPOGSII-EG-414@súÖÀÖõEÀ	[]9—@HH£n.²À@ó,ù]N?JŠÅÁ?ÐÐÁ¼÷Ï=ÒñªNInspectionRM Synthesis - Pol. IntRMextract?÷…¸Që…?Ƨ-¿ixÕ<ě¦M>¼ <èr°;dSÒ2012PASA...29..214GPeak?"Ĭh}c?k1"ӪѫM>¼!?±[W>«6z?¬‡Tów[@f陙™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J211841-031006-S?bMÒñ©ü?nÑ|^ö/211841-031012À/ÌÌÌÌÌÍ@333333PKSB2116-033À5Þ¸Që…?ä(õ\)?ðiJ211842.04-031011.0AllWISE?ÍjOv`À#â*¾ðk@!n"ŠzPOGSII-EG-415@tª:э&À-ü]öU@AýÎ_oÒÀCß~ÿ—$?&H@áqŸ€Á0MÓ<í'hNInspectionRM Synthesis - Pol. IntRMextract?ý•$Ý/?Ä9XbMÓ¿C×
<‹C–M>¼ =–n‡;2012PASA...29..214GPeak?¤Vð›åø†?mD«ßU1M>¼!?°ð¸»?«‹¬q²–@v|ÌÌÌÌÍM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J212106-144732-D?€bMÒñ©ü?c3¹jð8â212109-144656À)™™™™™š@%ffffffNVSSJ212109-144656À%æfffff@\(õÃ@iJ212106.74-144734.2AllWISE?äe"¯O
"ÀªÝßCÇÖ@ z¼µþT.POGSII-EG-416@t
4'¾‹ÁÀ7ž˜ÜÛ8@9ÉßrïÀEm—ö+jè?A
8ÅCÁC¥ã=È´9NInspectionRM Synthesis - Pol. IntRMextract?旍Oß;d?»"Ðå`A‰¿E¸<í'hM>¼ =:!;¬2012PASA...29..214GPeak?§iKv'~0?KN}ɬçM>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J212232-230151-D?€bMÒñ©ü?ccõrÞCî-øø-øøøiJ212232.45-230143.9AllWISEøÀ"u
ª}íl@1ZÑî1POGSII-EG-417@t)°j+ÀEæþqŠ†×@vL=º
RiÀGJ	þ†ƒ<?N%"ôÆæÚ@p¤>¨õÃNInspectionRM Synthesis - Pol. IntRMextract?ìƒn—P?Ç
=p£×
?ƒ=¾wM>¼ <Õ<Þ; ©X2012PASA...29..214GPeak?ê^íæ$4?€†ŸÅUG'M>¼!?©Øƒº4CÔ?©ùrGE9@c6fffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J213024-434819-D?'n—Oß;?kó{?D-øø-øøøiJ213024.34-434819.6AllWISEø@#Bé$ò'Ð@#(M/]¼POGSII-EG-418@tjúñ€ÀBØם
g@ÜÎX%[ÀI}Vlô?5 {5*"8A%…=0 ÅNInspectionRM Synthesis - Pol. IntRMextract?ðě¥ãSø?¼j~ùÛ"Ñ¿T9X<¬1M>¼ =Kx;'Z2012PASA...29..214GPeak?¨Dɣ茴?v4'áfûM>¼!?©Øƒº4CÔ?©ùrGE9@c6fffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J214641-370146-D?|¬1&éy?eÈSÁH4L214643-370117¿¹™™™™™š@0æfffff-øøøiJ214640.15-370157.9AllWISEø@(?©›o]@
wt«£‡POGSII-EG-419@tnuƒ¥;ŽÀ@:;÷'@+¨PïܜÀIƒn—?DøµˆãhñA¦ñª>n˜NInspectionRM Synthesis - Pol. IntRMextract?ؓt¼j~ú?²-V"¿[dZ=t¼M>¼ <ÉÆó;g%>2012PASA...29..214GPeak?°k°Æ€?Ž¸ _+ªM>¼!?ªNz·VC?©(àÉÙÓF@v(M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J214737-322718-D?|¬1&éy?i&A³(¶Ø-øø-øøøu--ø@0Œ'À‡D,@(ýâïNPOGSII-EG-420@tqY@x–ÀQüÔÔK4@s÷Oß;dÀC_ŒSâÖ?O!-w1ÅÀ}V>.{NInspectionRM Synthesis - Pol. IntRMextract?íXbMÒò?Ç-V¾Ïß;='ïžM>¼ =`N<*ÿó2012PASA...29..214GPeak?®"q>ÐC?'£¡ü°ÁM>¼!?¸…	¿œb¢?®«6z—@V¬ÌÌÌÌÍM>¼ M!+ÄM\L|G@	ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J214810-715730-S?'hr° Ĝ?yL`RP/-øø-øøøiJ214810.53-715734.2AllWISEø@? Ò=Oè@0ô'£"¯POGSII-EG-421@ttÎz·VCÀ:ôÆ?@6ZVWûi˜ÀHÓ«!Z?Cd"AL´9>¤ZNInspectionRM Synthesis - Pol. IntRMextract?ó…¸Që…?¾5?|í'h¿9‡<›¥ãM>¼ <—i©;¬2012PASA...29..214GPeak?öÉqP?cêäœÌ;²M>¼!?ªRiY_í¦?¨÷QÕR@vM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J214911-265800-D?€bMÒñ©ü?`#c²VÿÁ214913-265748@"™™™™™š@333333-øøøiJ214910.63-265800.6AllWISEø@LƂ/ñ@s ٔ[lPOGSII-EG-422@t‰ª0U2aÀ·VC´@I˜hۋ¬qÀEˆ9«ó8q?HçW'ŽžÂ …><jNInspectionRM Synthesis - Pol. IntRMextract?Þ¸Që…¸?½/Ÿ¾vÉ¿bJ=@ƒM>¼ <ᆘ;®)t2012PASA...29..214GPeak?­]†uUUV?'ùə'OÚM>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J215425-061120-S?ˆ"t¼j~ú?mWÿ›V2;215425-061113À9ffffff@ffffff-øøøu--øÀ7öƒ{á@|ëúPOGSII-EG-423@tŒlVÕÏ«À@)çW"@,q£n.±ÄÀIÑÖ¶Z›?2Yž×ÆûÒA«Ôþ=™™šNInspectionRM Synthesis - Pol. IntRMextract@Ƨ-?ÆE¡ÊÀƒ¿o <uM>¼ =o0¥;dC2012PASA...29..214GPeak?™zpñ¶?cdóé"RM>¼!?ªNz·VC?©(àÉÙÓF@v(M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J215506-321945-D?|¬1&éy?o±m215505-321953@1@#PKSB2152-325@2"záG®?à?ðu--ø@0eŽd²1@@wáuÑ=uPOGSII-EG-424@tŽòù‡?ûÀK´9Xb@uJ~¥øL­ÀH‡iì,ä?=}¿H˒A¾A‰=…¸NInspectionRM Synthesis - Pol. IntRMextract?ûxÔýó¶F?ÂMÒñ©ûç¿W
=<‹C–M>¼ = ;sf•2012PASA...29..214GPeak?–$Ø:r5`?gà.Õ+åM>¼!?¬VÕϪ͟?ªÁҝÇ%Ä@q"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J215543-540013-D?€bMÒñ©ü?j6âëC--øø-øøøiJ215543.38-540021.1AllWISEø¿ãk5m ‹@&ò\å´$_POGSII-EG-425@t¼U†DRÀA¸±Ù+€@"gth‡¨ÖÀIûq!«Ks?3©*0U2aAê+=‹C–NInspectionRM Synthesis - Pol. IntRMextract@ ě¥ãT?ȓt¼j~ú¿*~ú<uM>¼ =uõñ;cÞa2012PASA...29..214GPeak?˜p]gȦ?bº¤<ˆ¤>M>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J215611-352553-D?|¬1&éy?onÅ°xÙ0215610-352635@?@333333-øøøIJ215610.80-352558.4AllWISEø@8I׺f˜»@ÿk]F,4POGSII-EG-426@t'óê³g¡ÀÛ=ÈK^@Iî,­®ÀE¸U†DR??BYž×ÆûÒÁ¯"Ñ>NInspectionRM Synthesis - Pol. IntRMextract@^5?|í'?ÌIº^5?}¿YX<‹C–M>¼ =T°;Ÿê2012PASA...29..214GPeak?ŒT øm¦?a—K¼è‰ÆM>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J215640-055738-D?ˆ"t¼j~ú?p-à
qv215641-055727À0333333@#ÌÌÌÌÌÍ-øøøu--øÀ5V"hq@w٘* POGSII-EG-427@t"²‹m†ìÀ28a¦
Ec@B,Ïkã~ÀH}\ú¬Ùè?uMUiA†(ö=PNInspectionRM Synthesis - Pol. IntRMextract@%	º^5?}?çIº^5¿fff<e`BM>¼ >lQ;Œç2012PASA...29..214GPeak?‰^6®4!2?NÎÓò2/aM>¼!?°ð¸»?«‹¬q²–@v|ÌÌÌÌÍM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J215657-181343G4Jy 1747D?"záG®{?s#þâɎT215655-181322@™™™™™š?ôÌÌÌÌÌÍPKSB2154-184@1!G®zá?ÔzáG®{@iJ215657.41-181346.6AllWISE?æ"t¼j@.6
í(Œç@eÎázûPOGSII-EG-428@tž¾,¿i@-j(
_@R3²ªâ—9À>ãšmÚÏ?R­­ê‰vÁÚ?í5BNInspectionRM Synthesis - Pol. IntRMextract?éÛ"Ðå`B?Ó÷ÎÙ‡+¿J~ú=™™šM>¼ =7‡<VÑ2012PASA...29..214GPeak?¤Lµ"À¢7?'Îã"¶?¯M>¼ ?¸iƒQX¸(?µz$‰LD@pk33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J215938+144815-S?•$Ý/@‡Ìä8"215938+144822À>æfffff@ÌÌÌÌÌÍ-øøøiJ215938.92+144819.7AllWISE?ؕ*™0¾À;i 8L@$ªÒ4ëšPOGSII-EG-429@tŸi×4.ÜÀ9Fð¸»@9¶¥P‡ÀIÓ£˜ Ö?A
8ÅCAÆ¨=£×
NInspectionRM Synthesis - Pol. IntRMextract?ã|í'hr°?´¼j~ùÛ#¿Co<ÔýôM>¼ <°F";2Ï2012PASA...29..214GPeak?¢5æÇ@Q?wø'~ÂkM>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J215951-251644-S?|¬1&éy?_-°ê7215951-251650@7@ffffff-øøøiJ215950.78-251652.1AllWISE?ٙ™™™™š@/Þ%"ôÆç@ã§Ú¤ýPOGSII-EG-430@t¤üÚQÀBã'·þ	@AÀD(MýÀJs9&B?!
8ÅCAZzá<ÌÌÍNInspectionRM Synthesis - Pol. IntRMextract@$Ý/Ÿ¾?Û¶E¡ÊÀƒ¿\j<e`BM>¼ >MW6;€¶t2012PASA...29..214GPeak? UJéÐ@?b·
Êkú¨M>¼!?©Øƒº4CÔ?©ùrGE9@c6fffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J220114-374641G4Jy 1751D?'n—Oß;?sÎéÝ~˸220114-374647@:333333@™™™™™šPKSB2158-380@0õ\(ö?ҏ\(õ?ðiJ220117.06-374623.8AllWISE? å`A‰7L@0¸ãGb•!@"5qÑÔtPOGSII-EG-431@t§)æî·ÀP=6;%p@tcSíR~RÀEÝ»­À˜?MÑ¢£Y6A""u>øÔþNInspectionRM Synthesis - Pol. IntRMextract?ý²-V?Å?|í'hs¿.Ù<"t¼M>¼ =Sï<
12012PASA...29..214GPeak?"<›OrÂ?rïÊn,öM>¼!?¸"ÄGÃ
0?¯.Hè§ç@VÓ33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J220145-645726-S?ˆ"t¼j~ú?qGñ0Yd -øøPKSB2157-652@4hõ\)?ù\(õÃ?ðiJ220145.67-645733.1AllWISE?陙™™™š@"Øw$ú‹@(»õ4vPOGSII-EG-432@tÀXŽ6À1¤!-w2@C,ý
yÀIŸ¨.‡ÒÈ?Cd"A´p¤>JNInspectionRM Synthesis - Pol. IntRMextract?ðÐå`A‰7?»¥ãS÷ÎÙ¿^vÉ<£×
M>¼ =©Á;†œg2012PASA...29..214GPeak?¡#`têÏ?uLZ l']M>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J220804-173827-D?|¬1&éy?kOçžà*x-øø-øøøu--ø@2¦eYöì@ܵ5'ÍPOGSII-EG-433@tÉ.ð®SeÀD>~RvŠ?Û|™®'O"ÀK*qÞi­C?@¶0©7 Ax=Y‡NInspectionRM Synthesis - Pol. IntRMextract@Ÿ¾vÈ´9?Ê~ùÛ"Ðå¿9™š<uM>¼ =hƒ;h·å2012PASA...29..214GPeak?""…>v
Ý?_¢âà²&M>¼!?©Øƒº4CÔ?©ùrGE9@c6fffffM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J221019-402954-D?€bMÒñ©ü?o4Á¨¬\-øøPKSB2207-407@1£×
=p¤?éë…¸Qì@u--ø@"Ôx £
·@ ý;ʸPOGSII-EG-434@tÉÍ3H,ÀIú;÷@u'àkz¢^ÀIç!-w1?<.3ïñ•AÝ/=™™šNInspectionRM Synthesis - Pol. IntRMextract?ç|í'hr°?º^5?|푿bN<å`BM>¼ ="WC;5ÜÆ2012PASA...29..214GPeak?«¥‡ì±-?W¶ÝN´mM>¼!?¬VÕϪ͟?ªÁҝÇ%Ä@q"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J221024-500032-D?'n—Oß;?h"Æ£½ßÊ-øø-øøøu--ø¿ùýiLʳî@(7ZÎyPOGSII-EG-435@t͖Û
Ø0À*ðÖõD»@FpâmH÷ÀI#\|ؘ³?0bMÒñ©üA¦hs=På`NInspectionRM Synthesis - Pol. IntRMextract@1&éxÕ?Ò~ùÛ"Ðå¿>5?<e`BM>¼ =_/Ü;*Sü2012PASA...29..214GPeak?‹×º'#Å?SAÅd"RÞM>¼!?°ð¸»?«‹¬q²–@v|ÌÌÌÌÍM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J221124-132814G4Jy 1763S?€bMÒñ©ü?gaE•5†Ë221124-132810@Lffffff@ffffffPKSB2208-137@2ë…¸Qì?陙™™™š@iJ221124.09-132809.7AllWISE?Ù$Ý/ @2x[[pi@¶ØnÁPOGSII-EG-436@tøX:S¸åÀ;©Ûʖ'§@73çl‹C–ÀL|¤Ò²¿Û?LÕùœ8°KA°¸>~ùÛNInspectionRM Synthesis - Pol. IntRMextract?õ'hr° Å?ÀA‰7Kƨ¿\)<›¥ãM>¼ <f-Ç;8ÏÀ2012PASA...29..214GPeak?…X/'x?bîpûŸ&M>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J222204-274022-S?€bMÒñ©ü?_W´ûß	222204-274021@ffffff@ÌÌÌÌÌÍ-øøøu--ø@&"6\³_=@îi'ÄPOGSII-EG-437@tû1ã§Ú¥À?C×
=p¤@0šAcÀL¹²€ñ,(?=}¿H˒A8‹D=° ÅNInspectionRM Synthesis - Pol. IntRMextract?éûçl‹C–?·KƧ¿S¶F<´9XM>¼ <çd(;ª;2012PASA...29..214GPeak?¡ÏnæÇ@P?sêÉLX£ÃM>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J222247-311536-D?|¬1&éy?c}c-Ø222247-311544@;™™™™™š@ffffff-øøøu--ø@3~äâmH@8`™ËPOGSII-EG-438@tûTÔK4ÀRv·€4mÆ@s·ÚfƒÀC¸&É?DøµˆãhñA%o=²-NInspectionRM Synthesis - Pol. IntRMextract?úõ\(ö?˅¸Q녿L‹D<ÌÌÍM>¼ =8'ï;ÿÉy2012PASA...29..214GPeak?›b†6±Áµ?w'5‹cßM>¼!?¸"ÄGÃ
0?¯.Hè§ç@VÓ33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J222241-735151-D?ˆ"t¼j~ú?qææS†-øø-øøøiJ222241.02-735147.8AllWISEø@4êW…øÒå@1öYŽÏPOGSII-EG-439@týÅÖ8†YÀ6À"'Æ@@¹w…r›ÀL$À­Ù©?PbMÒñ©üAcdZ>£SøNInspectionRM Synthesis - Pol. IntRMextract?à¼j~ùÛ#?³t¼j~ùÛ¿Iº^<í'hM>¼ <z¬Ú;=˜|2012PASA...29..214GPeak?ôÖþ
ÄÅ?|"DY8CBM>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J222325-224525-S?x"t¼j~ú?``4óý">-øø-øøøiJ222326.22-224524.2AllWISEø@!¡!%µ¿@Ñƍm;POGSII-EG-440@uslß&lÀ0VËûµt@EyGNΚÀK? ¥&•–?I;:h±šAA˜Iº>¾wNInspectionRM Synthesis - Pol. IntRMextract@¡ÊÀƒo?Ìí'hr°!¿W
=<ƒoM>¼ <ØI;¾Â2012PASA...29..214GPeak?ƒËs`_?R†°ò³oÎM>¼!?°ð¸»?«‹¬q²–@v|ÌÌÌÌÍM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J222510-162001-C?"záG®{?b×süPH-øø-øøøu--ø@(5ò{x@ìGG"#POGSII-EG-441@u2‹m†ì@1Zj%™í@T¢r†/ZÀ@Ÿ6Íòfº?L.3ïñ•A›éy? £×NInspectionRM Synthesis - Pol. IntRMextract?ÿ
=€?´zá@¿p¤=LÌÍM>¼ =
íÓ<¹>2012PASA...29..214GPeak?'J1–ž•¦?t	ÄŠÿM>¼ ?¸iƒQX¸(?µz$‰LD@pk33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WTGSSADR J222603.3+172208-Cø?sj@ºˆ'-øø-øøøu--øÀBÞ	_$RÆ@0º5îþPPOGSII-EG-442@uO•Ôèû@1¢áïsÀÂ@T>€IQƒÀ@¥¥q"?RƒBؤA›\)>\)NInspectionRM Synthesis - Pol. IntRMextract?ýp£à?¼(õÀ¿O\)=#×
M>¼ =j8;û½Ð2012PASA...29..214GPeak?' "Íö]?q¤ŽOü£zM>¼ ?¸iƒQX¸(?µz$‰LD@pk33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WTGSSADR J222750.5+173808-Sø?röè)I¥e222750+173808@=333333@,ffffff-øøøiJ222750.41+173807.3AllWISEøÀCÑFÜ]cˆ@)#ß°Õ'POGSII-EG-443@uÎ;Í5¨ÀBDàuöý"@Õn¬†hÀMtkz¢]?I;:h±šAAÝ/>ð ÅNInspectionRM Synthesis - Pol. IntRMextract?ûº^5?|î?Âñ©ûçl‹¿J~ú<‹C–M>¼ <ˆLj<&qï2012PASA...29..214GPeak?ƒ©‡Ètþ?x>­®pµDM>¼!?ªNz·VC?©(àÉÙÓF@v(M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J223058-363206-D?€bMÒñ©ü?aK<>t°223055-363239@%333333@ffffffPKSB2228-367@0\(õ\?âáG®zá?ðiJ223058.63-363208.9AllWISEø@$ºÄ
ª~@bâûã:ÍPOGSII-EG-444@u0t±î$5À6À§Å¬G@@À.3ïòÀMœ8°J¶?D¤Ò²¿ÛMA"1>™šNInspectionRM Synthesis - Pol. IntRMextract?äí'hr°!?·ÎÙ‡+¿!%<å`BM>¼ <¡ð€;&">2012PASA...29..214GPeak?žó¤™q"N?wµ7¡ÐM>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J223604-224518-S?€bMÒñ©ü?`–»˜Çâ'223604-224519@.333333@ffffff-øøøiJ223604.09-224519.1AllWISEø@#ÕW¼w¯@.œEE"oPOGSII-EG-445@u1ãhð"bÀKü {5+@tزéÌ·ÔÀJ0vžÂÎF?E {5*"8Á¨¶F>záNInspectionRM Synthesis - Pol. IntRMextract@vÈ´9X?Ãt¼j~ùÛ¿—+<uM>¼ <ÃÆ;•Ù2012PASA...29..214GPeak?‡³ETÕô?c€Øû/*·M>¼!?¬VÕϪ͟?ªÁҝÇ%Ä@q"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J223629-555811-D?€bMÒñ©ü?iV}»Áã-øø-øøøu--ø?õâó¾ý@&"©K¾DtPOGSII-EG-446@u4¼!~|À6fPÅë1<@A%‰ßrïÀM š¿3‡?B­­ê‰vAN—=\NInspectionRM Synthesis - Pol. IntRMextract?è´9XbN?·KƧ¿C•<¼jM>¼ <»"–;òE2012PASA...29..214GPeak?ž_Z›ÚÜ0?rÆlsø"M>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J223710-222434-D?|¬1&éy?`ûefŒ&223709-222435@ffffff@+-øøøiJ223710.01-222440.4AllWISEø@ *o'nÚ©@<òI^ãPOGSII-EG-447@u=_oÒóÀ:*ßø"»í@;+¼ÓZ…ˆÀNFÕ'å!W?2Yž×ÆûÒAhb=²-NInspectionRM Synthesis - Pol. IntRMextract?ûOß;dZ?Á©ûçl‹D¿5?}<ƒoM>¼ =yW:øa¦2012PASA...29..214GPeak?'ñ5>¼'?^?¾%ê*TM>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J223919-261008-D?|¬1&éy?`U¸™9!Š223919-261011@*ffffff@333333-øøøiJ223919.66-261007.3AllWISE?ۅ¸Që…@%_ͅYq@"}cPOGSII-EG-448@u?Î_pÀ3/Rü&V¬@DLC,¥zxÀMg輜$?>%"ôÆæÚA!ƨ=È´9NInspectionRM Synthesis - Pol. IntRMextract@‹C•%?É7KƧzŸ¾<uM>¼ <ãG;‡2012PASA...29..214GPeak?…ÈKIÝ?QuUg†ÖjM>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J223948-191220-D?|¬1&éy?aÕùµc$223947-191114@.ffffff@)ÌÌÌÌÌÍ-øøøiJ223948.07-191217.3AllWISEø@"ÐÐgŒ@²Þô¾POGSII-EG-449@uBé$ò(Àxl"h	Õ@Oræ1ø ÀIÄ_ZÙjj?HçW'ŽžAƒ¶F>NInspectionRM Synthesis - Pol. IntRMextract?ò° ě¥ã?ě¥ãS÷Ï¿AG®<Ý/M>¼ <üªv;C;T2012PASA...29..214GPeak?›
Z7«Õë?r4hŠfM>¼!?±[W>«6z?¬‡Tów[@f陙™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J224029-043558-D?ŠŸ¾vÈ´9?ly³JDÇ°224029-043654@0ÌÌÌÌÌÍ@"333333-øøøiJ224029.95-043557.5AllWISE?Ð1&éxÔþ@$u1ã§Û@çKƒŒPOGSII-EG-450@uQæ[ê¢ÀSïÙ+à‹@sXÕ{Ç÷{ÀAØwškP±?MÑ¢£Y6Á4b=¥ãTNInspectionRM Synthesis - Pol. IntRMextract@ ě¥ãT?Ӆ¸Q녿[çm<¼jM>¼ =‰<1‰z2012PASA...29..214GPeak?›]!"ãä?up˜vÕ­M>¼!?¸"ÄGÃ
0?¯.Hè§ç@VÓ33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J224417-794537-D?ŠŸ¾vÈ´9?~TùL‡-øø-øøøu--ø@8NIäO Q@6Gvæj±POGSII-EG-451@uSJêt}€À=yZ³S@4–	VÀÖõÀOã'áït?J6âëC-A^?]ó¶NInspectionRM Synthesis - Pol. IntRMextract?õOß;dZ?¾5?|í'h¿9‡<"t¼M>¼ <"Âr;W2012PASA...29..214GPeak?ˆêÖ[{Œ?fŸ=‡ukM>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J224452-292854-D?|¬1&éy?`1ônÒF224452-292855@9333333@ÌÌÌÌÌÍPKSB2242-297@)u\(ö?θQë…¸?ðiJ224452.65-292855.7AllWISE?Å?|í'hs@3t*EMçê@2ü¬ŽhäPOGSII-EG-452@uY27Š±ÀL!-w2@t¿OµIùHÀJ®ø‹—xW?A]öU\RçAf(ö=ƒoNInspectionRM Synthesis - Pol. IntRMextract?æ¬1&é?·
=p£×
¿"J<ÔýôM>¼ =?;2c•2012PASA...29..214GPeak?ªÆxƓt?€–q«ÔM>¼!?¬VÕϪ͟?ªÁҝÇ%Ä@q"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J224616-560737-S?€bMÒñ©ü?fك"u-øøPKSB2243-563@+\(õ\?èQë…¸R?ðiJ224616.79-560745.8AllWISE?õ333333?û…¦½n‹@%¹Æ°SƒPOGSII-EG-453@u[0݂ývÀ<L5inX£@7-
xÀÀO;™ÅXd?<Õùœ8°KA:¬=\)NInspectionRM Synthesis - Pol. IntRMextract?éV"u?·
=p£×
¿W
=<¼jM>¼ <¼'X:÷3©2012PASA...29..214GPeak?ž¡Ô0cd?pÿPQ.ñM>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J224647-281746-D?x"t¼j~ú?^(Ãm¨z-øø-øøøiJ224647.04-281754.4AllWISEø@/@šËÈÀÏ@WͅYqPOGSII-EG-454@u_,îàóËÀ9`'¸@=|4Á¨¬\ÀO%EýÉÅ?A±Ù+à‹ADQì>/ NInspectionRM Synthesis - Pol. IntRMextract?õ-V?½/Ÿ¾vÉ¿m'h<‹C–M>¼ <NJn:Üä2012PASA...29..214GPeak?'1gó­?_pWE>¡M>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J224745-252244-D?x"t¼j~ú?]ŠT'8T224747-252243À@ffffff-øøøiJ224745.85-252245.2AllWISEø@ ÐX"»@à
äÅPOGSII-EG-455@ujîõÀ<è>BZî@7Åè'%1ÀO§î¢	ª¤?K2‹m†ìAŠ%>PNInspectionRM Synthesis - Pol. IntRMextract?ÖùÛ"Ðå`?·Oß;dZ½D›¦=H´9M>¼ <ˆÖÔ;&eZ2012PASA...29..214GPeak?§Ò®ˆéäç?Œd"QXäwM>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J225044-280634-S?x"t¼j~ú?]G8£µ|N225044-280639@.ÌÌÌÌÌÍ@-øøøiJ225044.48-280639.1AllWISE?àÌÌÌÌÌÍ@-¤âÑñϼ@'ÏR¹
xPOGSII-EG-456@ulˆãhð"À69&B@Bc<`ŸÀO!G®zá?2Yž×ÆûÒA'ff=\)NInspectionRM Synthesis - Pol. IntRMextract?ÿ'hr° Å?ÃS÷ÎÙ‡¿ZáH<uM>¼ =0[};/b2012PASA...29..214GPeak?–Xª>Gáæ?a¡a»ØU¾M>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J225104-220431-D?|¬1&éy?fµN+>225104-220434@2@ÌÌÌÌÌÍ-øøøiJ225104.26-220432.3AllWISE?çºKâC@âDé>›@6¸¶•RãPOGSII-EG-457@uxªOÊB¯@'8£/D'*@T±þ°t§rÀDøAÝ!ê?>%"ôÆæÚAMÓ?"÷ÏNInspectionRM Synthesis - Pol. IntRMextract@\ ?Ó×
@¿E¸=#×
M>¼ =q'ö<@«Ø2012PASA...29..214GPeak?"x¾kÀd<?`ê&
¡M>¼ ?¸iƒQX¸(?µz$‰LD@pk33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WTGSSADR J225410.4+113638-Sø?})Ür\=î225410+113638ÀÌÌÌÌÌÍ@-øøøiJ225410.42+113638.8AllWISE?ÔÌÌÌÌÌÍÀâòsO'õ@Τ¨ÁTÊPOGSII-EG-458@u"d9ÕåÀ+:"ò«´@K-¡"ú×ÀN‰ô
(x?GCécÜHkÁí×
?M'hNInspectionRM Synthesis - Pol. IntRMextract?Ì1&éxÕ?¶È´9Xb¾ýó¶=Ÿ¾wM>¼ <_ï¿;Bø82012PASA...29..214GPeak?¯ôT=©j?vs¾–ðM>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J225704-133642-S?x"t¼j~ú?\6—kÁïú225704-133647ÀBY™™™™š@333333-øøøiJ225704.44-133647.4AllWISEøÀ7$>úè@åªqX1ðPOGSII-EG-459@u†‡ò<ÈÞÀ
¬'¦76Î@Q,èÑQ­ÀK¼œ#¸?7—Ì9ÿÖÁ©§ð=¼jNInspectionRM Synthesis - Pol. IntRMextract?ùÎÙ‡+?ÄÝ/Ÿ¾w¿a%<£×
M>¼ =,«Å;šËÉ2012PASA...29..214GPeak?šÃ,WJoj?p';ùȱNM>¼!?±[W>«6z?¬‡Tów[@f陙™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J225735-034147-S?ŠŸ¾vÈ´9?p¬À½ÊÑJ225734-034155@333333@!ÌÌÌÌÌÍNVSSJ225734-034155À9ٙ™™™š?ô?ðiJ225734.87-034155.4AllWISEø¿íˆ.3ïò@¥ü~k?êPOGSII-EG-460@uŒ¶F ÀwîN&Ԁ@P,>BZîcÀLYG®zá?K†nCªy¼@¥xÕ>Y‡NInspectionRM Synthesis - Pol. IntRMextract?â"t¼j?·
=p£×
¿týô=oM>¼ =Œµ;›•2012PASA...29..214GPeak?°}¨ÈLd
?‹BjibâM>¼!?±[W>«6z?¬‡Tów[@f陙™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J225909-070640-S?|¬1&éy?rù=¼#-øø-øøøiJ225909.03-070642.8AllWISE?â¨ÁTɅðÀWô˜Ã°Ä@ÄÅÚjDAPOGSII-EG-461@ukJwÀPÍ6;%p@sâ­VÀG?Jw—?Eô^NÜAvÉ=×
=NInspectionRM Synthesis - Pol. IntRMextract?ûIº^5?ÄZ¬1'¿MV<›¥ãM>¼ =]È;±'Þ2012PASA...29..214GPeak?"š õ '?n)öIžÊM>¼!?¸"ÄGÃ
0?¯.Hè§ç@VÓ33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J230002-671305-D?ˆ"t¼j~ú?k#ˆ-øøSPASSJ230001-671333@Cs33333?èõ\(ö?ðu--ø@"Û©¢f@&'™ÜµxPOGSII-EG-462@u°O‹Y@2ÁRÒ4ëš@V\Ç:¼"pÀBc͉‹.?Fœ#·•-#Â~ÌÍ>,1NInspectionRM Synthesis - Pol. IntRMextract?ÑG® ?"zá@¿+…=uM>¼ =/¬C<Væ2012PASA...29..214GPeak?ÄUgÇ@e? ZAìuŽM>¼ ?¸iƒQX¸(?µz$‰LD@pk33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WTGSSADR J230010.0+184537-Sø?s]9–úƒ230010+184538ÀFæfffff@(ÌÌÌÌÌÍ-øøøm--øÀI1Âëd@$FdÓ¿/UPOGSII-EG-463@u'u%FÀ$_^Ès¬@NIÛv³»"ÀMoŒSâÖ?D¤Ò²¿ÛMÂ*6F>™šNInspectionRM Synthesis - Pol. IntRMextract@$Ý/Ÿ¾?ɺ^5?|î¿\j<uM>¼ <™m;aP2012PASA...29..214GPeak?}|á}=Q?Wž¤öû•M>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J230028-101133-D?|¬1&éy?b'>[…aÔ230031-101117ÀD&fffff@ÌÌÌÌÌÍPKSB2257-104ÀF&fffff?øõ\(ö@iJ230028.47-101130.3AllWISE?ã 'RT`ªÀ3
GE8ï5@Î^$x…MPOGSII-EG-464@už°ÈŠGíÀQ6÷ãÑÌ@sÏçŒSãÀFû'j@?:Þ¨—c^tBõÃ=\)NInspectionRM Synthesis - Pol. IntRMextract?ûIº^5?Äýó¶E¡Ë¿-Oß<›¥ãM>¼ =+—ÿ;J-¶2012PASA...29..214GPeak?™iìp‡ââ?hÉ!ÜtŠuM>¼!?¸"ÄGÃ
0?¯.Hè§ç@VÓ33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J230340-680729-D?ˆ"t¼j~ú?jɯáÚ{-øø-øøøiJ230343.56-680737.4AllWISE?àƒn—P@&"6†¤Ê@%ÜZ¢ãÅ7POGSII-EG-465@uŸ‹ŒûüeÀ9ˆIQ'ª@>˜UÚ'(cÀPyAJM+,?>%"ôÆæÚ@µ‡=º^5NInspectionRM Synthesis - Pol. IntRMextract?݁$Ý/?²ñ©ûçl‹¿\j<ýó¶M>¼ <ÁLf:á´»2012PASA...29..214GPeak?ª4ÖÚ=¨?'{é¹Éw­M>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J230351-253144-D?|¬1&éy?\Ÿr÷na-øø-øøøu--ø@"¥õ'^éš@ð÷3©POGSII-EG-466@uº¿Rü&WÀHt¼£@uãæÄŗÀNg¡ô±î$?J6âëC-Áª^5>%NInspectionRM Synthesis - Pol. IntRMextract?üƒn—P?ÂMÒñ©ûç¿j=q<ƒoM>¼ <ƕ;è´2012PASA...29..214GPeak?‹ÜúÔ
X?gãáA¾¹ÙM>¼!?¬VÕϪ͟?ªÁҝÇ%Ä@q"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J231041-485427-S?'n—Oß;?kIæ>-øø-øøøiJ231040.74-485426.0AllWISEø@h{™ÔQü@ã}æOUPOGSII-EG-467@uÅՁ%ÀJÜ°ž˜ÜÛ@t¦bwÄ\¼ÀLîo"5ÒJ?=}¿H˒Á«áH@—•NInspectionRM Synthesis - Pol. IntRMextract@ě¥ãSø?ÐbMÒñ©ü>®—<"t¼M>¼ <Þ9q<?Õ2012PASA...29..214GPeak?ƒ…Pδû$?hò7Ÿ<&M>¼!?¬VÕϪ͟?ªÁҝÇ%Ä@q"33333M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J231326-534319-S?'n—Oß;?k®FÏÈ)Ð-øø-øøøiJ231326.96-534328.9AllWISEø@P©›o\¯@f˜5‹'POGSII-EG-468@uÏ­ÿ'+¿À<n×ÆûÒt@7Ñö©?)ÀQ7~+Uï?2Yž×ÆûÒAoó¶=0 ÅNInspectionRM Synthesis - Pol. IntRMextract?êIº^5??¶"t¼j¿‰º^<¬1M>¼ =2†/;÷2012PASA...29..214GPeak?«j&	¿×¿?yVË"K[´M>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J231555-282615-T?€bMÒñ©ü?`Ù×wJº8-øøNVSSJ231555-282639@3ٙ™™™š@záG®?ðiJ231600.60-282352.7AllWISE?ÍY³Ð|"¶@#D‰°îIõ@´íö@tPOGSII-EG-469@uë|]öUÀÔK3Úù@Qÿ…r›(ÀN~ºñ6?QÛʖ'§]Á@¼j@IºNInspectionRM Synthesis - Pol. IntRMextract?òƒn—P?¿;dZ¬¿bÐå<¬1M>¼ =á<	—Ä2012PASA...29..214GPeak?Ÿú/Êå«?€Ij8ÓxM>¼!?±[W>«6z?¬‡Tów[@f陙™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J232252-072721-D?|¬1&éy?si3 @|È232250-072732À-™™™™™š@!ÌÌÌÌÌÍ-øøøm--øÀg٘* @J‡;©POGSII-EG-470@uî&ԀuÀ
[2‹m†ì@Snø7´¢4ÀMqŸŒ¨?Fœ#·•-#ÁÒÛ#>D›¦NInspectionRM Synthesis - Pol. IntRMextract?ôffffff?̬1&éy> Ĝ=C–M>¼ <Ú±';,:†2012PASA...29..214GPeak?•pÈ



?qEvÎXûM>¼!?±[W>«6z?¬‡Tów[@f陙™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J232332-031708-S?Œ¬1&éy?iܵxqP232331-031705À@ffffffPKSB2320-035À/¸Që…¸?éë…¸Qì?ðiJ232331.95-031705.0AllWISE?ö"t¼j~úÀ'Ãd8Ž¼Ç@zpÑú37POGSII-EG-471@uôá'ÚÀ@NõÊ@&¯ºˆ&ªÀQ£çB™Ø"?J6âëC-APr°=ÎÙNInspectionRM Synthesis - Pol. IntRMextract?èQë…¸R?¶E¡ÊÀƒ¿ixÕ<¼jM>¼ <ËtÞ;O|ª2012PASA...29..214GPeak? »K…
yC?vîæ{1J?M>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J232511-323629-D?|¬1&éy?eW¹ËhI232515-323730À6€@1-øøøiJ232511.79-323634.5AllWISE?Ë¥ãS÷ÎÙ@•ÍNÒËê@å‡PÁ¹sPOGSII-EG-472@uú¼tûT ÀQ*¾‹ÁiÂ@sŸosÀÁýÀGM.rÚ0?@¶0©7 A!P=²-NInspectionRM Synthesis - Pol. IntRMextract@$Ý/Ÿ¾?ʟ¾vÈ´9¾fff<‹C–M>¼ =)ߘ;‡	t2012PASA...29..214GPeak?'¿5mÝû?b¾F ~ñrM>¼!?¸"ÄGÃ
0?¯.Hè§ç@VÓ33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J232640-684035-S?'n—Oß;?lèÙrÍ|ö-øø-øøøiJ232639.96-684034.3AllWISEø@4Ê«ÿÍ«@$'}ñf®POGSII-EG-473@vÈ!laRÀR]é9êÝY@sle`A‰7ÀE/ײë?Sd"AKSø?Hr°NInspectionRM Synthesis - Pol. IntRMextract?ðr° ě¦?Ãt¼j~ùÛ¿>5?<í'hM>¼ <±œZ;É:q2012PASA...29..214GPeak?•˜½?@¿A?{šbøfM>¼!?¸"ÄGÃ
0?¯.Hè§ç@VÓ33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J232827-732827-S?'n—Oß;?lÕùœ8°K-øø-øøøiJ232828.24-732834.0AllWISEø@5áÞu@,éwêhìPOGSII-EG-474@vvr2MÀ3›Då^³@IpÍÈuÀQeþ®û+?E {5*"8@ëdZ=²-NInspectionRM Synthesis - Pol. IntRMextract?ã+Iº^?º¬1&é¿YÛ#=C–M>¼ ={J;
:ç2012PASA...29..214GPeak?«pØ®_?"º-ËzM>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J232833-193627-D?€bMÒñ©ü?bST:귚232837-193640?ð@"ffffff-øøøiJ232833.00-193633.6AllWISEø?×îA'šÇ—@ÜPÎN­POGSII-EG-475@veÉä@1«P°ò{³@XšwpyåŸÀDƜË}At?>ÍJ¡!Â2s¶=÷ÎÙNInspectionRM Synthesis - Pol. IntRMextract?ðzá@?®¸Qà¿8Qì<õM>¼ =;É;ֆ2012PASA...29..214GPeak?¦ÊŸ¿Î?|Œ™îM>¼ ?¸iƒQX¸(?µz$‰LD@pk33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WTGSSADR J233518.5+174023-Sø?rŽ4Y233518+174023À<™™™™š@"™™™™™š-øøøiJ233512.35+174150.4AllWISE?Í<64êÀ9ÜîÙ8@|b~
ÈPOGSII-EG-476@v6Ú'(böÀ*Fî·`-@Q‡à7܇ÀQ!5Tu£?Gë¯#c²Á7L>#×
NInspectionRM Synthesis - Pol. IntRMextract?æE¡ÊÀƒ?¶È´9Xb¿3÷Ï<ÌÌÍM>¼ <uQP;*—2012PASA...29..214GPeak?–|UUUV?s=¥¦r­M>¼!?°L'8\?«UïÝëÙ@f©™™™™šM>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J234144-130838-S?x"t¼j~ú?]\1Y>_·234143-130838À0™™™™™š@.™™™™™š-øøøiJ234144.08-130838.2AllWISE?陙™™™šÀè©6Ŏë@ÁÓ#þâÊPOGSII-EG-477@vW5^ñýßÀ=Vt)ˆ<@4»Â¹M"ÀSfffff?LÕùœ8°KAh1'=° ÅNInspectionRM Synthesis - Pol. IntRMextract?õ;dZ¬?¼¬1&éy¿`ƒ<‹C–M>¼ =ôË; n 2012PASA...29..214GPeak?š]öÛ»S?gZ8°êÏM>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J234945-292024-D?|¬1&éy?cƆa®pÂ234946-292028@1LÌÌÌÌÍ@ÌÌÌÌÌÍNVSSJ234946-292028@-\(õ?ß\(õ\?ðiJ234945.58-292021.2AllWISE?̋C•%@(¯~0‡‡@'Mœk2POGSII-EG-478@v] Ï¨ÀDˆÈÞ*Ã"@uJ	"SÀQØ[À6ã?Cd"@¬Z=¶E¢NInspectionRM Synthesis - Pol. IntRMextract?Úñ©ûçl‹?²-V"¿f§ð=+M>¼ <°ö­:´9X2012PASA...29..214GPeak?ªEtäðÌQ?'ñFO?ò~M>¼!?ªNz·VC?©(àÉÙÓF@v(M>¼ M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J235126-410446-S?|¬1&éy?^}™ˆÒ¡ù-øø-øøøiJ235127.21-410446.7AllWISEø@"¼9¼º0@¼›ÇqC9POGSII-EG-479@va³g ù	À@¢É¯áÚ{@á~|âÀR÷eâXO?Cý
xÀ@¡²->IºNInspectionRM Synthesis - Pol. IntRMextract?ë+Iº^?ǍOß;dZ?CSø=,1M>¼ =`R;a`Ù2012PASA...29..214GPeak?£_K¯0Œ?'zÎö'M>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J235225-331630-S?€bMÒñ©ü?h?'æFñV-øø-øøøiJ235225.24-331635.5AllWISEø@^K‡½Ï@£zÃë}POGSII-EG-480@vmЛùÆ*À85"¯O
"@Em}'ÔÀSCÕ<ÝÖà?E {5*"8Á!l‹=÷ÎÙNInspectionRM Synthesis - Pol. IntRMextract?ô\(õ?»çl‹C•¿Z^5<‹C–M>¼ <˜V;6bþ2012PASA...29..214GPeak?•ibbž?dbsÈ7¿M>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J235527-241227-S?|¬1&éy?`{xFbºà235527-241226@
ffffff@ÌÌÌÌÌÍ-øøøiJ235527.62-241226.2AllWISEø@vÇd­ÿ'@?»×²POGSII-EG-481@vrÇ£˜ À?Ò©"àß@ Hם
gbÀSM8ÅCk?7—Ì9ÿÖ@Üí'=™™šNInspectionRM Synthesis - Pol. IntRMextract?ÿ×
=p£×?Ã×
=p£×¿j<ƒoM>¼ =|ր;1Ý]2012PASA...29..214GPeak?ŸÃxH
J?fº[ä'.÷M>¼!?ªáG®zá?¨s«ÉG@vc33333M>¼ M!+ÄM\L|G@
ÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J235641-314919-S?|¬1&éy?f³5L'J235640-314923@-ffffff?öffffffPKSB2354-321@(õ\)?ß\(õ\@iJ235640.81-314923.8AllWISEø@ nÉûa@*ä°POGSII-EG-482@vyàA‰7LÀ7#πÜ@HiQ'©"ÀSUÇ͉‹/?M}¿H˒A¯•>C•NInspectionRM Synthesis - Pol. IntRMextract?à£×
=p¤?³¶E¡ÊÀƒ¿(1'<í'hM>¼ <p¶·;0Ðî2012PASA...29..214GPeak?œî"ˆ‰Ø?{Lâ¼TNM>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J235829-230225-D?|¬1&éy?`ý~E€<Ñ235829-230225@2ÌÌÌÌÌÍ@&-øøøiJ235829.31-230223.8AllWISEø@"0aǛ5@	6†¤ÊODPOGSII-EG-483@v|0ȊGíÀ7F]9–úƒ@H¤*í"ÀSbø
Ã7"?M)Ür\=îÁ$"u>´¼jNInspectionRM Synthesis - Pol. IntRMextract?ë×
=p£×?¶"t¼j¿Iº^<›¥ãM>¼ <n€|;6Ap2012PASA...29..214GPeak?'"=ß¡ÖÎ?m{âñÄ8#M>¼!?¨Ó®h]·k?¨§æšÔ,@r³33333M>¼ M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WGLEAM J235900-231629-S?x"t¼j~ú?`çW'Ž
235900-231630@333333@+-øøøiJ235900.77-231630.5AllWISEø@"0aǛ5@	6†¤ÊODPOGSII-EG-484@v+Uï @4–t)ˆ<@Zº˜$ qÀDUöý!ÿ.?JŠÅÁ?ÐÐÂ%+@ùOßNInspectionRM Synthesis - Pol. IntRMextract?ó33@?¹™™ ¿333=LÌÍM>¼ =°<¿¤ƒ2012PASA...29..214GPeak?0ÙìŠb?"E£•ÎM>¼ ?¸iƒQX¸(?µz$‰LD@pk33333M>¼ M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WTGSSADR J235943.4+203604-Sø?s©*0U2a235946+203614À>æfffff?û333333-øøøiJ235944.51+203606.6AllWISE?â©*0U2À>Ùåóí@ì@JrêÙ

==> anc/POGS-II_PsrCat.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  944 / length of dimension 1                          NAXIS2  =                   33 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   44 / number of table fields                         TTYPE1  = 'catalog_id'                                                          TFORM1  = '13A     '                                                            TTYPE2  = 'ra      '                                                            TFORM2  = 'D       '                                                            TTYPE3  = 'dec     '                                                            TFORM3  = 'D       '                                                            TTYPE4  = 'l       '                                                            TFORM4  = 'D       '                                                            TTYPE5  = 'b       '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'pos_err '                                                            TFORM6  = 'D       '                                                            TTYPE7  = 'rm      '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'rm_err  '                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'complex_flag'                                                        TFORM9  = '1A      '                                                            TTYPE10 = 'complex_test'                                                        TFORM10 = '10A     '                                                            TTYPE11 = 'rm_method'                                                           TFORM11 = '40A     '                                                            TTYPE12 = 'ionosphere'                                                          TFORM12 = '40A     '                                                            TTYPE13 = 'Ncomp   '                                                            TFORM13 = 'J       '                                                            TNULL13 =          -2147483648                                                  TTYPE14 = 'stokesI '                                                            TFORM14 = 'E       '                                                            TTYPE15 = 'stokesI_err'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'spectral_index'                                                      TFORM16 = 'E       '                                                            TTYPE17 = 'spectral_index_err'                                                  TFORM17 = 'E       '                                                            TTYPE18 = 'reffreq_I'                                                           TFORM18 = 'D       '                                                            TTYPE19 = 'polint  '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'polint_err'                                                          TFORM20 = 'E       '                                                            TTYPE21 = 'pol_bias'                                                            TFORM21 = '50A     '                                                            TTYPE22 = 'flux_type'                                                           TFORM22 = '50A     '                                                            TTYPE23 = 'fracpol '                                                            TFORM23 = 'E       '                                                            TTYPE24 = 'fracpol_err'                                                         TFORM24 = 'E       '                                                            TTYPE25 = 'reffreq_pol'                                                         TFORM25 = 'D       '                                                            TTYPE26 = 'beam_maj'                                                            TFORM26 = 'D       '                                                            TTYPE27 = 'beam_min'                                                            TFORM27 = 'D       '                                                            TTYPE28 = 'beam_pa '                                                            TFORM28 = 'D       '                                                            TTYPE29 = 'reffreq_beam'                                                        TFORM29 = 'D       '                                                            TTYPE30 = 'minfreq '                                                            TFORM30 = 'E       '                                                            TTYPE31 = 'maxfreq '                                                            TFORM31 = 'E       '                                                            TTYPE32 = 'channelwidth'                                                        TFORM32 = 'E       '                                                            TTYPE33 = 'Nchan   '                                                            TFORM33 = 'K       '                                                            TNULL33 = -9223372036854775808                                                  TTYPE34 = 'noise_chan'                                                          TFORM34 = 'E       '                                                            TTYPE35 = 'telescope'                                                           TFORM35 = '80A     '                                                            TTYPE36 = 'catalog '                                                            TFORM36 = '19A     '                                                            TTYPE37 = 'dataref '                                                            TFORM37 = '400A    '                                                            TTYPE38 = 'data_id '                                                            TFORM38 = '11A     '                                                            TTYPE39 = 'notes   '                                                            TFORM39 = '34A     '                                                            TTYPE40 = 'spectral_index_ncomp'                                                TFORM40 = 'K       '                                                            TNULL40 = -9223372036854775808                                                  TTYPE41 = 'spin_period'                                                         TFORM41 = 'D       '                                                            TTYPE42 = 'dm      '                                                            TFORM42 = 'D       '                                                            TTYPE43 = 'rm_ref  '                                                            TFORM43 = 'D       '                                                            TTYPE44 = 'rm_ref_err'                                                          TFORM44 = 'D       '                                                            EXTNAME = 'Joined  '                                                            DATE-HDU= '2020-05-13T07:56:30'                                                 STILVERS= '3.4     '                                                            STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter'                          END                                                                                                                                                                                                                                                                                                                                                                                                             POGSII-PS-001@!T!ÀD(ÀvE¡ÊÀƒ@[$žDúÀQtbõ˜ñ?Gë¯#c²A.\=£×
NInspectionRM Synthesis - Pol. IntRMextract>•<e`B¿³33=ÌÌÍA§×"=ixÕ;ƒo2012PASA...29..214GPeak>LÌÍ<£×
A§×"?°£×
=p¤?«¥ãS÷ÎÙ@a+×
=p¤A§×"M!+ÄM\L|G@ÏÀMWA2020PASA...37...29R2015PASA...32...25WJ0034-0721-?î,§"W`9@%ØbMÒò@#Ç®záH?±ë…¸QìPOGSII-PS-002@RIÉã½À1ý3H+é@k"šu%FÀA	ÒIäO ?>%"ôÆæÚAQ=\)NInspectionRM Synthesis - Pol. IntRMextract=ě¦;å`B¾™™š=ÌÌÍA§×"=\);o2012PASA...29..214GPeak>¸Qì=#×
A§×"?­²-V?©‡+J@f§\(õA§×"M!+ÄM\L|G@ÏÀMWA2020PASA...37...29R2015PASA...32...25WJ0452-1759-?áè…÷Y@Có•$Ý@+™™™™™š?æffffffPOGSII-PS-003@SVÞ҈Îp@!༾aÏÿ@hÞÑ·À1ëKrÅz?JŠÅÁ?ÐÐB1(ö>\)NInspectionRM Synthesis - Pol. IntRMextractÀÀÀÀø=+;ě¦2012PASA...29..214GPeakÀÀA§×"?°£×
=p¤?¬(õ\)@f"33333A§×"M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WJ0509+0856MSP,binary?p›ùÆ*\@C(´9Xb@E333333?ã333333POGSII-PS-004@XmAJM+,À<"êòQÂ@mž[[ÕÀ0ÁiuÍ?6âëC-B:™š<£×
NInspectionRM Synthesis - Pol. IntRMextract>íV;£×
¿™™š=ÌÌÍA§×">Xb;D›¦2012PASA...29..214GPeak>ë…<#×
A§×"?«"Ðå`A‰?¨bMÒñª@pÅp£×
=A§×"M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WJ0630-2834-?óé#å¸V@A6fffff@GC×
=p¤?¾¸Që…¸POGSII-PS-005@\à7܇À>§¯d9Ö@n§iuÍÀÿM½øôs?8çW'ŽžBòaH=£×
NInspectionRM Synthesis - Pol. IntRMextract=…¸<49XÀ&ff=ÌÌÍA§×"<í'h;o2012PASA...29..214GPeak>æff=£×
A§×"?«"Ðå`A‰?¨bMÒñª@pÅp£×
=A§×"M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WJ0737-3039AMSP,double pulsar?—>h›Œ¹@Hu\(ö@\33333?øPOGSII-PS-006@\í0@9«óÀ<_äy'¼V@nx¨?À‡?úÁҞ?6âëC-C½q<£×
NInspectionRM Synthesis - Pol. IntRMextractÀÀÀÀø>†§ð;ƒo2012PASA...29..214GPeakÀÀA§×"?«"Ðå`A‰?¨bMÒñª@pÅp£×
=A§×"M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WJ0742-2822-?ÅXu—5@Rn—Oß;@b¾fffff?©™™™™™šPOGSII-PS-007@]Tów[ÀJwšk@pª^~¥øMÀ,Y
Ð>?4PïܜM©ÂŠ\=uNInspectionRM Synthesis - Pol. IntRMextractÀÀÀÀø=Týô;D›¦2012PASA...29..214GPeakÀÀA§×"?¬¬1&éy?«"Ðå`A‰@SüÌÌÌÌÍA§×"M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WJ0745-5353-?˾ýq?@^XQë…¸ÀQÀ@POGSII-PS-008@_ÄÍJ¡ÀA$>–=ć@o¾ëp&É@‡ü¹#¢œ?(çW'ŽžBV33=#×
NInspectionRM Synthesis - Pol. IntRMextract>ÌÌÍ<oÀÀA§×"=È´9;D›¦2012PASA...29..214GPeak>€<#×
A§×"?ª¬1&é?©™™™™™š@fÎfffffA§×"M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WJ0828-3417-?ý•,ß?–@J™™™™š@M€@POGSII-PS-009@`ïIÏVëÀF•˜ñÓíR@pxÅXdE$À<U†DR??!
8ÅCB£×<£×
NInspectionRM Synthesis - Pol. IntRMextract@âff>S÷Ï¿>LÌÍA§×"?ÛC–=o2012PASA...29..214GPeak>u<#×
A§×"?©™™™™™š?¨bMÒñª@G®záHA§×"M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WJ0835-4510-?¶Þ3&ù{@PþzáG®@?aG®zá?"záG®{POGSII-PS-010@`(° ě¦@²Ò4ëš@kvë[-M@@:E­–¦ ?@jüÎXA˸=£×
NInspectionRM Synthesis - Pol. IntRMextract>'n˜<TýôÀ&ff=ÌÌÍA§×"=P;D›¦2012PASA...29..214GPeak>¸<#×
A§×"?°£×
=p¤?­/Ÿ¾vÉ@g,záG®A§×"M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WJ0837+0610-?ôaZë®@)º^5?|î@9Që…¸R?±ë…¸QìPOGSII-PS-011@`*Þ҈ÎpÀDʓò«´@pNhæ5¿ÕGØåó?E {5*"8CLÍ>uNInspectionRM Synthesis - Pol. IntRMextract=\<ƒo¾™™š=ÌÌÍA§×"<ě¦;ƒo2012PASA...29..214GPeak>…¸=uA§×"?ª¬1&é?©™™™™™š@fÎfffffA§×"M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WJ0837-4135-?è
Oß;dZ@biG®zá@b ?ðPOGSII-PS-012@a~ÿ—$ÀIú}þ2 f@q_™Ã‹À&¿‡iì-?J6âëC-ÁÅ®>W
=NInspectionRM Synthesis - Pol. IntRMextract=Ù‡<49X¿333=ÌÌÍA§×"<£×
;ƒo2012PASA...29..214GPeak>B\=#×
A§×"?­/Ÿ¾vÉ?«"Ðå`A‰@VøQë…¸A§×"M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WJ0907-5157-?Ð:KUhè!@YîzáG®À7LÌÌÌÌÍ?ðPOGSII-PS-013@a'¥;ŽKˆ@«ŸU›=@l-ZFsC@B1\¦ÊÅ?CUGZ1¤¾B™š=¸QìNInspectionRM Synthesis - Pol. IntRMextract=ÌÌÍ<Týô¿ó33=ÌÌÍA§×"=o;D›¦2012PASA...29..214GPeak>£×
=LÌÍA§×"?°£×
=p¤?­/Ÿ¾vÉ@g,záG®A§×"M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WJ0922+0638-?ۏdŒq'ê@;L‹C•@=333333?Ó333333POGSII-PS-014@a¤¹¡vÝ­ÀMË«`@qfe©¨–ÀXñ.ñ?G—Ì9ÿÖÂ0=q>uNInspectionRM Synthesis - Pol. IntRMextractÀÀÀÀø<Ôýô;£×
2012PASA...29..214GPeakÀÀA§×"?­/Ÿ¾vÉ?«"Ðå`A‰@VøQë…¸A§×"M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WJ0924-5814-?çªcÇOµ@L³33333ÀF€?ðPOGSII-PS-015@d`ÔV.ÀJ8‹C•@qßßý`é@¡˜ñÓíR?=}¿H˒B;(ö=õNInspectionRM Synthesis - Pol. IntRMextract>NÙ<D›¦¿À=ÌÌÍA§×"=49X;ƒo2012PASA...29..214GPeak>aG®<£×
A§×"?­/Ÿ¾vÉ?«"Ðå`A‰@VøQë…¸A§×"M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WJ1057-5226-?É;wFˆ{@=°£×
=q@G™™™™™š?陙™™™šPOGSII-PS-016@eJ{5*"8ÀK\ëšmÛ@r!@//˜t@†)ñk?NÍJ¡!B\>½p¤NInspectionRM Synthesis - Pol. IntRMextract=ÎÙ<uÀff=ÌÌÍA§×"=+;ě¦2012PASA...29..214GPeak>¨õÃ=£×
A§×"?­/Ÿ¾vÉ?«"Ðå`A‰@VøQë…¸A§×"M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WJ1121-5444-?á%*ÇSç@i–fffff@E@"POGSII-PS-017@ee76ÍògÀM¡4¬¯öÓ@r@‹ë[-M?ü7éùrG?DPïܜM©Bff=ÌÌÍNInspectionRM Synthesis - Pol. IntRMextractÀÀÀÀø='hs<D›¦2012PASA...29..214GPeakÀÀA§×"?­/Ÿ¾vÉ?«"Ðå`A‰@VøQë…¸A§×"M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WJ1124-5916-?ÁWOr.Å@t øøPOGSII-PS-018@j@"‰a=ÀNO"#ρ@sta'?ò/÷¤ç«?8?'æFñVBp¤=õNInspectionRM Synthesis - Pol. IntRMextract>ÍÒò=Àƒ¾™™š>ÌÌÍA§×"=õ;å`B2012PASA...29..214GPeak>™™š=\)A§×"?­/Ÿ¾vÉ?«"Ðå`A‰@VøQë…¸A§×"M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WJ1359-6038-?ÀR. ý;*@r[Ƨ@@€@POGSII-PS-019@kí'%1ñÀP
²þÅm]@s¼1ã§ÛÀ¶÷ãÑÌ?+†nCªy¼Á©™š<õNInspectionRM Synthesis - Pol. IntRMextract?/ <¼j¾™™š=ÌÌÍA§×">§l‹<#×
2012PASA...29..214GPeak>õ<£×
A§×"?³¶E¡ÊÀƒ?­/Ÿ¾vÉ@`ñë…¸RA§×"M!+ÄM\L|G@ŒÀMWA2020PASA...37...29R2015PASA...32...25WJ1453-6413-?Æùn‡PÂ@QÏß;dZÀ2™™™™™š?ə™™™™šPOGSII-PS-020@n8ÅCkÀJ]KHÓ®h@t—^Ý)5?°)ñkÆÒ?R/­lµ5Á!™š>Ñë…NInspectionRM Synthesis - Pol. IntRMextractÀÀÀÀø=ƒo<Týô2012PASA...29..214GPeakÀÀA§×"?­/Ÿ¾vÉ?«"Ðå`A‰@VøQë…¸A§×"M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WJ1601-5244-@y)®O3@qøøPOGSII-PS-021@ohq6¤üÀ
ej½ãû½@,<ᛐë@:œË}At?A]öU\RçA'=q=£×
NInspectionRM Synthesis - Pol. IntRMextract?F$Ý<"t¼?fff=ÌÌÍA§×"> Ĝ<#×
2012PASA...29..214GPeak>LÌÍ<#×
A§×"?°bMÒñ©ü?¬(õ\)@fÇ
=p£×A§×"M!+ÄM\L|G@ÎÀMWA2020PASA...37...29R2015PASA...32...25WJ1645-0317-?ØÏé·¿Ž@Aàě¥ãT@/™™™™™š?Ó333333POGSII-PS-022@p¯l‹C•ÀDN\(õÃ@uãi˜JAÀ¬€Ç:¼"?DøµˆãhñÂ0ÌÍ=õNInspectionRM Synthesis - Pol. IntRMextract>‹Æ¨<›¥ãÀff>…¸A§×"=}ó¶<#×
2012PASA...29..214GPeak>k…=#×
A§×"?©™™™™™š?©‡+J@c6¸Që…A§×"M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WJ1747-4036MSP?Z÷Ó
ÔoX@c¸Që…ÀC€@POGSII-PS-023@pÃï4Ö¡bÀ< <K	ê?ø 'RT`ª¿îÏAò×s?*6âëC-B¿zá=£×
NInspectionRM Synthesis - Pol. IntRMextract?Àƒ>‰º^¿>™™šA§×"=×
=;£×
2012PASA...29..214GPeak=\)<#×
A§×"?ª¬1&é?¨bMÒñª@vA§×"M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WJ1752-2806-?ây¢ƒM'@I/²-V@X?ə™™™™šPOGSII-PS-024@qB–»˜ÈÀ8ߌûüe@,4XÍÀL²•éá±?=}¿H˒B¤³3>™šNInspectionRM Synthesis - Pol. IntRMextract>Kƨ<Ý/ÀLÌÍ=ÌÌÍA§×"=ixÕ;å`B2012PASA...29..214GPeak>"zá=LÌÍA§×"?ª¬1&é?¨bMÒñª@vA§×"M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WJ1824-2452AMSP,M28A (globular cluster pulsar)?i³ÃçJý@]ù‡+@Ss33333?ã333333POGSII-PS-025@q­B"ßÎÀºˆ&ªŽ´@>~L×I''¿ó(–gµò?Q±Ù+à‹Ák×
?
=NInspectionRM Synthesis - Pol. IntRMextractÀÀÀÀø>49X=t¼2012PASA...29..214GPeakÀÀA§×"?±hr° Ĝ?¬¬1&éy@fèQë…¸A§×"M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WJ1851-0241-?ÛÚ7ïZ–O@€øøPOGSII-PS-026@rhS;w@‡~äâm@D߸Õ¥¹¿üþ|ᛑ?Y¹©æî·Â`(ö>.{NInspectionRM Synthesis - Pol. IntRMextractÀÀÀÀø=¶E¢<ƒo2012PASA...29..214GPeakÀÀA§×"?±hr° Ĝ?¬¬1&éy@fèQë…¸A§×"M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WJ1914+0659PRP?'ôÏJUŽ¨@l)™™™™šøøPOGSII-PS-027@r4`´á½@1SâÖ#¤@JD|0Ó?åË)^ž?PbMÒñ©üÃ9ýq@5NInspectionRM Synthesis - Pol. IntRMextractÀÀÀÀø=È´9=C–2012PASA...29..214GPeakÀÀA§×"?º¬1&é?²ñ©ûçl‹@VÓ33333A§×"M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WJ1925+1720-?³^R›®FÐ@k陙™™šøøPOGSII-PS-028@rQπÜ3@%ù…ðoiD@G°ÈŠGìÿÀ&ä:§›»?BYž×ÆûÒÀ˅=LÌÍNInspectionRM Synthesis - Pol. IntRMextract?A‰=@ƒ?™™š>LÌÍA§×">"›¦<e`B2012PASA...29..214GPeak?¸=uA§×"?³÷ÎÙ‡+?¯¾vÈ´9X@WE\(öA§×"M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WJ1932+1059-?Ìþ"v‹@	vÈ´9XÀzáG®{?"záG®{POGSII-PS-029@rn«©Ñö@5'ØÞ¨—@LÀr° Ĝ¿Ó(Âzc?3d"A£×<õNInspectionRM Synthesis - Pol. IntRMextractÀÀÀÀø?-<D›¦2012PASA...29..214GPeakÀÀA§×"?¹XbMÒò?³÷ÎÙ‡+@f®záHA§×"M!+ÄM\L|G@ˆÀMWA2020PASA...37...29R2015PASA...32...25WJ1939+2134MSP?Y†¹ÃÌî@QÁ‰7Kƨ@ÌÌÌÌÌÍ?ã333333POGSII-PS-030@s'`,ÃÀ0H	,Ïkã@>'ÿm3	BÀ@‰é9êÝY?BYž×ÆûÒÁp¤>¸NInspectionRM Synthesis - Pol. IntRMextract>-V<o¿™š>LÌÍA§×"<Ý/;D›¦2012PASA...29..214GPeak>#×
<£×
A§×"?° ě¥ãT?«¥ãS÷ÎÙ@pè£×
=qA§×"M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WJ2048-1616-?ÿb™RKý/@&éxÔýó¶À$?±ë…¸QìPOGSII-PS-031@tŒà"&þÀ?O]x@/´ûTŸ"…ÀIÉ¡ÊÀƒ?Eô^NÜAZ¸R>W
=NInspectionRM Synthesis - Pol. IntRMextract=<j;ě¦À=ÌÌÍA§×"<´9X;ƒo2012PASA...29..214GPeak>õ=áG®A§×"?ª¬1&é?¨bMÒñª@vA§×"M!+ÄM\L|G@ŽÀMWA2020PASA...37...29R2015PASA...32...25WJ2155-3118-?ðzã`'@-³33333@5@POGSII-PS-032@uFEbà ÀJMÄڐï@u…ðoiDÀKuʽf'?Q
8ÅCAJ=q=áG®NInspectionRM Synthesis - Pol. IntRMextract=u<49X¿¦ff=ÌÌÍA§×"<ÌÌÍ;ƒo2012PASA...29..214GPeak>Ñë…=ÌÌÍA§×"?¬(õ\)?ªŸ¾vÈ´9@q"33333A§×"M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WJ2241-5236MSP,binary?aêx¯>F@&Òn—Oß@,@POGSII-PS-033@uƒ©Ür\>À$Ò?gôÛà@Mœu£KÜÀM$êòQÁ"?PbMÒñ©üAaë…>B\NInspectionRM Synthesis - Pol. IntRMextractÀÀÀÀø<‹C–;D›¦2012PASA...29..214GPeakÀÀA§×"?°bMÒñ©ü?«"Ðå`A‰@fª=p£×
A§×"M!+ÄM\L|G@ÀMWA2020PASA...37...29R2015PASA...32...25WJ2256-1024MSP,binary?bÂzcslß@+™™™™™šøø
